Symmetry improvement of 3PI effective actions for O(N) scalar field theory

[Abridged] n-Particle Irreducible Effective Actions ($n$PIEA) are a powerful tool for extracting non-perturbative and non-equilibrium physics from quantum field theories. Unfortunately, practical truncations of $n$PIEA can unphysically violate symmetries. Pilaftsis and Teresi (PT) addressed this by introducing a "symmetry improvement" scheme in the context of the 2PIEA for an O(2) scalar theory, ensuring that the Goldstone boson is massless in the broken symmetry phase [A. Pilaftsis and D. Teresi, Nuc.Phys. B 874, 2 (2013), pp. 594--619]. We extend this by introducing a symmetry improved 3PIEA for O(N) theories, for which the basic variables are the 1-, 2- and 3-point correlation functions. This requires the imposition of a Ward identity involving the 3-point function. The method leads to an infinity of physically distinct schemes, though an analogue of d'Alembert's principle is used to single out a unique scheme. The standard equivalence hierarchy of $n$PIEA no longer holds with symmetry improvement and we investigate the difference between the symmetry improved 3PIEA and 2PIEA. We present renormalized equations of motion and counter-terms for 2 and 3 loop truncations of the effective action, leaving their numerical solution to future work. We solve the Hartree-Fock approximation and find that our method achieves a middle ground between the unimproved 2PIEA and PT methods. The phase transition predicted by our method is weakly first order and the Goldstone theorem is satisfied. We also show that, in contrast to PT, the symmetry improved 3PIEA at 2 loops does not predict the correct Higgs decay rate, but does at 3 loops. These results suggest that symmetry improvement should not be applied to $n$PIEA truncated to $<n$ loops. We also show that symmetry improvement is compatible with the Coleman-Mermin-Wagner theorem, a check on the consistency of the formalism.

==> anc/O_N_tensor_simplification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43085,       1174]
NotebookOptionsPosition[     41012,       1096]
NotebookOutlinePosition[     41348,       1111]
CellTagsIndexPosition[     41305,       1108]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["O(N) tensor simplifications for SSB ansatz", "Title",
 CellChangeTimes->{{3.631932025530141*^9, 3.631932040819592*^9}}],

Cell[TextData[{
 "Supplement to \[OpenCurlyDoubleQuote]Symmetry improvement of 3PI effective \
actions for O(N) scalar field theory\[CloseCurlyDoubleQuote] by Michael J. \
Brown and Ian B. Whittingham.\n\n",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " notebook to verify expressions III.14-III.18 for the spontaneous symmetry \
breaking ansatz substituted into Feynman diagrams ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " through ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "5"], TraditionalForm]]],
 ".\nv[a,b,c,n] is ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["V", "abc", 
    RowBox[{"(", "3", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in the notation of the paper where indices a,b,c run from 1 to n.\n\
Similarly \[CapitalDelta][a,b,n] is ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "ab"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and v4[a,b,c,d,n] is ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["V", 
    RowBox[{"0", "abcd"}], 
    RowBox[{"(", "4", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". vb, vn, \[CapitalDelta]G and \[CapitalDelta]N are ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["V", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "N"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "G"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "N"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " respectively.\nEach diagram is a polynomial in n of degree < 3, thus each \
expression can be verified by evaluating it explicitly for at least 4 \
different values of n. Here we take n=1 to n=8 or 10 just because we can. For \
the three loop diagrams we use the KroneckerDelta in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "ab"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to reduce the dimensionality of the sums before evaluating them explicitly."
}], "Text",
 CellChangeTimes->{{3.631931497848085*^9, 3.631931514056859*^9}, {
  3.63193155927551*^9, 3.631931626294559*^9}, {3.631931667876109*^9, 
  3.631931920807659*^9}, {3.631931957409915*^9, 3.631932011693797*^9}, {
  3.631932072515977*^9, 3.6319320818042927`*^9}, {3.631932116430791*^9, 
  3.631932232953436*^9}, {3.631932297584465*^9, 3.631932364814643*^9}}],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.6319325025100317`*^9, 3.631932512119399*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "v", ",", "\[CapitalDelta]", ",", "\[CapitalDelta]G", ",", 
   "\[CapitalDelta]N", ",", "v4", ",", "\[HBar]", ",", "\[Lambda]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"n_", ",", "b_", ",", "c_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"vb", " ", 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"b", ",", "c"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"b", "\[NotEqual]", "n"}], "\[And]", 
     RowBox[{"c", "\[NotEqual]", "n"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"a_", ",", "n_", ",", "c_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"vb", " ", 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"a", ",", "c"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"a", "\[NotEqual]", "n"}], " ", "\[And]", 
     RowBox[{"c", "\[NotEqual]", "n"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"a_", ",", "b_", ",", "n_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"vb", " ", 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"a", "\[NotEqual]", "n"}], "\[And]", 
     RowBox[{"b", "\[NotEqual]", "n"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"n_", ",", "n_", ",", "n_", ",", "n_"}], "]"}], ":=", "vn"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "n_"}], "]"}], ":=", "0"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]G", " ", 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"a", "\[NotEqual]", "n"}], "\[And]", 
     RowBox[{"b", "\[NotEqual]", "n"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{"n_", ",", "n_", ",", "n_"}], "]"}], ":=", "\[CapitalDelta]N"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", 
     RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], ":=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v4", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "\[Lambda]"}], "3"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"a", ",", "b"}], "]"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"c", ",", "d"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"a", ",", "c"}], "]"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"b", ",", "d"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"a", ",", "d"}], "]"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"b", ",", "c"}], "]"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", 
        RowBox[{"v", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "3"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", 
        RowBox[{"\[CapitalDelta]", "[", 
         RowBox[{"a", ",", "b", ",", "3"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "3"}], "}"}]}], "]"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6143038645273695`*^9, 3.6143038703917046`*^9}, {
   3.6143039014194794`*^9, 3.6143040649228315`*^9}, {3.6143041014589205`*^9, 
   3.6143042301732826`*^9}, {3.6143045225250044`*^9, 3.614304528469344*^9}, {
   3.614304563987376*^9, 3.614304564473404*^9}, {3.6143074469762735`*^9, 
   3.6143074986762304`*^9}, {3.614309014399925*^9, 3.614309021513332*^9}, {
   3.614309061453616*^9, 3.6143090652298326`*^9}, 3.631931269391685*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Hartree term ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[CapitalPhi]", "1"], ")"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6143073320366993`*^9, 3.614307341086217*^9}, {
   3.631931243633327*^9, 3.631931246750441*^9}, 3.6319324502450647`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dim", "=", "n"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[HBar]", "2"], "8"]}], 
        RowBox[{"(", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"v4", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "dim"}], "]"}], 
            " ", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"a", ",", "b", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"c", ",", "d", ",", "dim"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "dim"}], "}"}]}], "]"}], ")"}]}], "\[Equal]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[HBar]", "2"], "\[Lambda]"}], "24"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["dim", "2"], "-", "1"}], ")"}], 
         SuperscriptBox["\[CapitalDelta]G", "2"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[HBar]", "2"], "\[Lambda]"}], "12"], 
         RowBox[{"(", 
          RowBox[{"dim", "-", "1"}], ")"}], "\[CapitalDelta]G", " ", 
         "\[CapitalDelta]N"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[HBar]", "2"], "\[Lambda]"}], "8"], 
         SuperscriptBox["\[CapitalDelta]N", "2"]}]}]}]}], "]"}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6143043004133005`*^9, 3.6143043733904743`*^9}, {
  3.6143044114876537`*^9, 3.6143044570862617`*^9}, {3.614304585973634*^9, 
  3.614304620931633*^9}, {3.614307241501521*^9, 3.614307314314686*^9}, {
  3.631930393653035*^9, 3.631930480830102*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.6143044410413437`*^9, 3.6143044636976395`*^9}, 
   3.614304532258561*^9, {3.6143045704517455`*^9, 3.614304621137645*^9}, {
   3.6143073007779117`*^9, 3.6143073153247433`*^9}, 3.614309028771747*^9, 
   3.6143090694250727`*^9, 3.61434375266084*^9, {3.631930465771618*^9, 
   3.631930481706769*^9}, 3.631930828995459*^9, 3.6319312744835453`*^9, 
   3.63193240375069*^9, 3.6319325422635107`*^9, 3.6320893686685133`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Sunset term ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[CapitalPhi]", "2"], ")"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.614307345894492*^9, 3.6143073685477877`*^9}, {
   3.631931249214306*^9, 3.631931251190701*^9}, 3.631932459001718*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dim", "=", "n"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["\[HBar]", "2"], "12"], 
        RowBox[{"(", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "dim"}], "]"}], 
            RowBox[{"v", "[", 
             RowBox[{"d", ",", "e", ",", "f", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"a", ",", "d", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"b", ",", "e", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"c", ",", "f", ",", "dim"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "dim"}], "}"}]}], "]"}], ")"}]}], "\[Equal]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox["\[HBar]", "2"], "4"], 
         RowBox[{"(", 
          RowBox[{"dim", "-", "1"}], ")"}], 
         SuperscriptBox["vb", "2"], "\[CapitalDelta]N", " ", 
         SuperscriptBox["\[CapitalDelta]G", "2"]}], "+", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[HBar]", "2"], "12"], 
         SuperscriptBox["vn", "2"], 
         SuperscriptBox["\[CapitalDelta]N", "3"]}]}]}]}], "]"}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.614304673033613*^9, 3.614304751569105*^9}, {
  3.6143047851060233`*^9, 3.6143047873151493`*^9}, {3.6143071533274775`*^9, 
  3.614307228041751*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.614304736044217*^9, 3.614304753962242*^9}, 
   3.614304788660227*^9, 3.614307207582581*^9, 3.6143072390693817`*^9, 
   3.6143090503669825`*^9, 3.6143090876721163`*^9, 3.6143437627724185`*^9, 
   3.631930835807383*^9, 3.631931280877982*^9, 3.6319324108657217`*^9, 
   3.63193254895371*^9, 3.6320893749227743`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Three loop term ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[CapitalPhi]", "3"], ")"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.614307375918209*^9, 3.6143073887299423`*^9}, {
  3.631932467443345*^9, 3.6319324814950733`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dim", "=", "n"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"I", " ", 
          SuperscriptBox["\[HBar]", "3"]}], 
         RowBox[{"4", "!"}]], 
        RowBox[{"(", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "dim"}], "]"}], 
            RowBox[{"v", "[", 
             RowBox[{"a", ",", "e", ",", "f", ",", "dim"}], "]"}], 
            RowBox[{"v", "[", 
             RowBox[{"b", ",", "e", ",", "i", ",", "dim"}], "]"}], 
            RowBox[{"v", "[", 
             RowBox[{"c", ",", "f", ",", "i", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"a", ",", "a", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"b", ",", "b", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"c", ",", "c", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"e", ",", "e", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"f", ",", "f", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"i", ",", "i", ",", "dim"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "dim"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "dim"}], "}"}]}], "]"}], ")"}]}], "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dim", "-", "1"}], ")"}], " ", 
         FractionBox[
          RowBox[{"I", " ", 
           SuperscriptBox["\[HBar]", "3"]}], 
          RowBox[{"3", "!"}]], "vn", " ", 
         SuperscriptBox["vb", "3"], 
         SuperscriptBox["\[CapitalDelta]G", "3"], 
         SuperscriptBox["\[CapitalDelta]N", "3"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"I", " ", 
           SuperscriptBox["\[HBar]", "3"]}], 
          RowBox[{"4", "!"}]], 
         SuperscriptBox["vn", "4"], 
         SuperscriptBox["\[CapitalDelta]N", "6"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"dim", "-", "1"}], ")"}], " ", 
         FractionBox[
          RowBox[{"I", " ", 
           SuperscriptBox["\[HBar]", "3"]}], "8"], 
         SuperscriptBox["vb", "4"], 
         SuperscriptBox["\[CapitalDelta]N", "2"], 
         SuperscriptBox["\[CapitalDelta]G", "4"]}]}]}]}], "]"}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6143048414132442`*^9, 3.6143049389758244`*^9}, {
   3.6143051618835735`*^9, 3.614305191279255*^9}, {3.614305236156822*^9, 
   3.6143052513966937`*^9}, 3.614306463833041*^9, {3.6143065117457814`*^9, 
   3.6143066248092484`*^9}, {3.614306723483892*^9, 3.6143067485583267`*^9}, {
   3.6143069240473633`*^9, 3.6143070860406294`*^9}, {3.6143071265359454`*^9, 
   3.6143071350324316`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.614305157129302*^9, 3.6143051694370055`*^9}, 
   3.6143052080352135`*^9, 3.614306458533738*^9, 3.6143065604055643`*^9, {
   3.614306609768388*^9, 3.614306627304391*^9}, {3.614306723677903*^9, 
   3.6143067502524233`*^9}, 3.6143070430491705`*^9, 3.6143070741199474`*^9, {
   3.6143071238637924`*^9, 3.6143071483941956`*^9}, 3.614309053094138*^9, 
   3.6143091166737747`*^9, 3.614343804211788*^9, 3.631930848018428*^9, 
   3.631931292591566*^9, 3.631932424168302*^9, 3.631932560906501*^9, 
   3.632089386628623*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Three loop term ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[CapitalPhi]", "4"], ")"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6143075640639706`*^9, 3.6143075737125225`*^9}, {
  3.631932475288822*^9, 3.6319324785212812`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dim", "=", "n"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            SuperscriptBox["\[HBar]", "3"]}], "8"], 
          RowBox[{"v", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "dim"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"a", ",", "e", ",", "f", ",", "dim"}], "]"}], 
          RowBox[{"v4", "[", 
           RowBox[{"b", ",", "c", ",", "e", ",", "f", ",", "dim"}], "]"}], 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"a", ",", "a", ",", "dim"}], "]"}], 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"b", ",", "b", ",", "dim"}], "]"}], 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"c", ",", "c", ",", "dim"}], "]"}], 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"e", ",", "e", ",", "dim"}], "]"}], 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"f", ",", "f", ",", "dim"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", ",", "1", ",", "dim"}], "}"}]}], "]"}], "\[Equal]", 
       "\[IndentingNewLine]", 
       RowBox[{
        FractionBox[
         RowBox[{"I", " ", 
          SuperscriptBox["\[HBar]", "3"], "\[Lambda]"}], "24"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"dim", "-", "1"}], ")"}], "vb", " ", "vn", " ", 
           SuperscriptBox["\[CapitalDelta]N", "3"], 
           SuperscriptBox["\[CapitalDelta]G", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["dim", "2"], "-", "1"}], ")"}], 
           SuperscriptBox["vb", "2"], "\[CapitalDelta]N", " ", 
           SuperscriptBox["\[CapitalDelta]G", "4"]}], "+", 
          RowBox[{"3", 
           SuperscriptBox["vn", "2"], 
           SuperscriptBox["\[CapitalDelta]N", "5"]}], "+", 
          RowBox[{
           SuperscriptBox["2", "2"], 
           RowBox[{"(", 
            RowBox[{"dim", "-", "1"}], ")"}], 
           SuperscriptBox["vb", "2"], 
           SuperscriptBox["\[CapitalDelta]G", "3"], 
           SuperscriptBox["\[CapitalDelta]N", "2"]}]}], ")"}]}]}]}], 
     "\[IndentingNewLine]", "]"}], "//", "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6143075785868015`*^9, 3.614307634745013*^9}, {
  3.6143076653207617`*^9, 3.6143077276873293`*^9}, {3.6143077610242357`*^9, 
  3.6143078518054285`*^9}, {3.6143079014072657`*^9, 3.6143079303359203`*^9}, {
  3.6143082002243567`*^9, 3.614308214303162*^9}, {3.631932536878881*^9, 
  3.631932537978685*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.6143077054730587`*^9, 3.614307730379483*^9}, 
   3.614307853190508*^9, {3.614307902478327*^9, 3.6143079315569897`*^9}, {
   3.6143082015184307`*^9, 3.6143082193404503`*^9}, 3.6143091219460764`*^9, 
   3.614343812556266*^9, 3.63193085032698*^9, 3.6319312947534647`*^9, 
   3.631932426611475*^9, 3.631932562670515*^9, 3.632089388614066*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Three loop term ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[CapitalPhi]", "5"], ")"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6143089653521194`*^9, 3.6143089750936766`*^9}, {
  3.631932494672325*^9, 3.631932494672493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dim", "=", "n"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"I", " ", 
            SuperscriptBox["\[HBar]", "3"]}], "48"], 
          RowBox[{"v4", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "dim"}], "]"}], 
          RowBox[{"v4", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "dim"}], "]"}], 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"a", ",", "a", ",", "dim"}], "]"}], 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"b", ",", "b", ",", "dim"}], "]"}], 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"c", ",", "c", ",", "dim"}], "]"}], 
          RowBox[{"\[CapitalDelta]", "[", 
           RowBox[{"d", ",", "d", ",", "dim"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "1", ",", "dim"}], "}"}]}], "]"}], "\[Equal]", 
       "\[IndentingNewLine]", 
       RowBox[{
        FractionBox[
         RowBox[{"I", " ", 
          SuperscriptBox["\[HBar]", "3"], 
          SuperscriptBox["\[Lambda]", "2"]}], "144"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"dim", "-", "1"}], ")"}], 
              SuperscriptBox["\[CapitalDelta]G", "2"]}], "+", 
             SuperscriptBox["\[CapitalDelta]N", "2"]}], ")"}], "2"], "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"dim", "-", "1"}], ")"}], 
           SuperscriptBox["\[CapitalDelta]G", "4"]}], "+", 
          RowBox[{"2", 
           SuperscriptBox["\[CapitalDelta]N", "4"]}]}], ")"}]}]}]}], "]"}], "//",
     "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6143084220820465`*^9, 3.6143085299262147`*^9}, {
  3.6143088760040092`*^9, 3.6143089558705773`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6143085305832524`*^9, {3.6143089316961946`*^9, 3.614308958259714*^9}, 
   3.6143091226321154`*^9, 3.614343813692331*^9, 3.6319308507697477`*^9, 
   3.631931295305335*^9, 3.631932427079321*^9, 3.631932563182016*^9, 
   3.6320893891192207`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertex equation of motion", "Subsection",
 CellChangeTimes->{{3.6143089653521194`*^9, 3.6143089750936766`*^9}, {
  3.631932494672325*^9, 3.631932494672493*^9}, {3.63208892946594*^9, 
  3.63208893411668*^9}}],

Cell[BoxData[
 RowBox[{"Verify", " ", "SSB", " ", "ansatz", " ", "in", " ", "triangle", " ",
   "term", " ", "of", " ", 
  FormBox[
   OverscriptBox["V", "_"],
   TraditionalForm], " ", "equation", " ", "of", " ", 
  RowBox[{"motion", "."}]}]], "Text",
 CellChangeTimes->{{3.632090818221347*^9, 3.6320908291933107`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dim", "=", "n"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "\[HBar]", " ", 
           RowBox[{"v", "[", 
            RowBox[{"dim", ",", "d", ",", "e", ",", "dim"}], "]"}], 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "f", ",", "g", ",", "dim"}], "]"}], 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "h", ",", "i", ",", "dim"}], "]"}], 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"d", ",", "f", ",", "dim"}], "]"}], 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"e", ",", "h", ",", "dim"}], "]"}], 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"g", ",", "i", ",", "dim"}], "]"}]}], ")"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"h", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "\[Equal]", 
       RowBox[{"\[ImaginaryI]", " ", "\[HBar]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["vb", "2"], "vn", " ", "\[CapitalDelta]G", " ", 
           SuperscriptBox["\[CapitalDelta]N", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["vb", "3"], " ", 
           SuperscriptBox["\[CapitalDelta]G", "2"], " ", 
           "\[CapitalDelta]N"}]}], ")"}]}]}]}], "]"}], "//", "Simplify"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "2", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.632088975796241*^9, 3.632089077688066*^9}, {
  3.632089208810357*^9, 3.6320893607169447`*^9}, {3.632089402332584*^9, 
  3.632089451035817*^9}, {3.6320895042693157`*^9, 3.6320896054908113`*^9}, {
  3.6320896370920067`*^9, 3.632089675088647*^9}, {3.632089717959395*^9, 
  3.63208977666472*^9}, {3.632089809775511*^9, 3.632089813523439*^9}, {
  3.632090295776567*^9, 3.632090385212907*^9}, {3.632090415931232*^9, 
  3.632090430162881*^9}, {3.6320906547789288`*^9, 3.632090748167212*^9}, {
  3.632090788137545*^9, 3.6320908019326277`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.632089255828018*^9, 3.632089314213677*^9, {3.632089349966099*^9, 
   3.632089451796941*^9}, {3.632089504690632*^9, 3.632089526255393*^9}, {
   3.632089560458214*^9, 3.632089631426856*^9}, {3.632089665557226*^9, 
   3.6320896762195787`*^9}, 3.632089778141412*^9, {3.632089810203455*^9, 
   3.632089814512635*^9}, {3.632090380569276*^9, 3.632090393405587*^9}, {
   3.6320904297021227`*^9, 3.63209043611868*^9}, {3.632090741984823*^9, 
   3.632090755546378*^9}, {3.632090794750808*^9, 3.6320908080442038`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Verify", " ", "SSB", " ", "ansatz", " ", "in", " ", "triangle", " ",
   "term", " ", "of", " ", 
  FormBox[
   SubscriptBox["V", "N"],
   TraditionalForm], " ", "equation", " ", "of", " ", 
  RowBox[{"motion", "."}]}]], "Text",
 CellChangeTimes->{{3.632090818221347*^9, 3.632090840167719*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dim", "=", "n"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", "\[HBar]", " ", 
           RowBox[{"v", "[", 
            RowBox[{"dim", ",", "d", ",", "e", ",", "dim"}], "]"}], 
           RowBox[{"v", "[", 
            RowBox[{"dim", ",", "f", ",", "g", ",", "dim"}], "]"}], 
           RowBox[{"v", "[", 
            RowBox[{"dim", ",", "h", ",", "i", ",", "dim"}], "]"}], 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"d", ",", "f", ",", "dim"}], "]"}], 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"e", ",", "h", ",", "dim"}], "]"}], 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"g", ",", "i", ",", "dim"}], "]"}]}], ")"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"h", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "\[Equal]", 
       RowBox[{"\[ImaginaryI]", " ", "\[HBar]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["vn", "3"], 
           SuperscriptBox["\[CapitalDelta]N", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"dim", "-", "1"}], ")"}], " ", 
           SuperscriptBox["vb", "3"], 
           SuperscriptBox["\[CapitalDelta]G", "3"]}]}], ")"}]}]}]}], "]"}], "//",
     "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.632088975796241*^9, 3.632089077688066*^9}, {
  3.632089208810357*^9, 3.6320893607169447`*^9}, {3.632089402332584*^9, 
  3.632089451035817*^9}, {3.6320895042693157`*^9, 3.6320896054908113`*^9}, {
  3.6320896370920067`*^9, 3.632089675088647*^9}, {3.632089717959395*^9, 
  3.63208977666472*^9}, {3.632089809775511*^9, 3.632089813523439*^9}, {
  3.632090295776567*^9, 3.632090410609412*^9}, {3.632090444797484*^9, 
  3.6320905112299347`*^9}, {3.632090554339375*^9, 3.632090634447961*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.632089255828018*^9, 3.632089314213677*^9, {3.632089349966099*^9, 
   3.632089451796941*^9}, {3.632089504690632*^9, 3.632089526255393*^9}, {
   3.632089560458214*^9, 3.632089631426856*^9}, {3.632089665557226*^9, 
   3.6320896762195787`*^9}, 3.632089778141412*^9, {3.632089810203455*^9, 
   3.632089814512635*^9}, {3.632090380569276*^9, 3.632090420221026*^9}, {
   3.63209048766768*^9, 3.6320905201856537`*^9}, {3.632090565628028*^9, 
   3.632090643584165*^9}}]
}, Open  ]],

Cell[TextData[{
 "Verify SSB ansatz in bubble term of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["V", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " equation of motion."
}], "Text",
 CellChangeTimes->{{3.632090083535009*^9, 3.632090123670436*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dim", "=", "n"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            FractionBox[
             RowBox[{"-", "1"}], 
             RowBox[{"3", "!"}]], 
            FractionBox[
             RowBox[{"3", "\[ImaginaryI]", " ", "\[HBar]"}], "2"], 
            RowBox[{"v4", "[", 
             RowBox[{"1", ",", "1", ",", "f", ",", "g", ",", "dim"}], "]"}], 
            RowBox[{"v", "[", 
             RowBox[{"dim", ",", "d", ",", "e", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"d", ",", "f", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"e", ",", "g", ",", "dim"}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{"2", 
            FractionBox[
             RowBox[{"-", "1"}], 
             RowBox[{"3", "!"}]], 
            FractionBox[
             RowBox[{"3", "\[ImaginaryI]", " ", "\[HBar]"}], "2"], 
            RowBox[{"v4", "[", 
             RowBox[{"dim", ",", "1", ",", "f", ",", "g", ",", "dim"}], "]"}], 
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "d", ",", "e", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"d", ",", "f", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"e", ",", "g", ",", "dim"}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{"2", 
            FractionBox[
             RowBox[{"-", "1"}], 
             RowBox[{"3", "!"}]], 
            FractionBox[
             RowBox[{"3", "\[ImaginaryI]", " ", "\[HBar]"}], "2"], 
            RowBox[{"v4", "[", 
             RowBox[{"1", ",", "dim", ",", "f", ",", "g", ",", "dim"}], "]"}], 
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "d", ",", "e", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"d", ",", "f", ",", "dim"}], "]"}], 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{"e", ",", "g", ",", "dim"}], "]"}]}]}], ")"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "1", ",", "dim"}], "}"}]}], "]"}], "\[Equal]", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[HBar]", " ", "\[Lambda]"}], "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vn", " ", 
           SuperscriptBox["\[CapitalDelta]N", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"dim", "+", "1"}], ")"}], "vb", " ", 
           SuperscriptBox["\[CapitalDelta]G", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["2", "2"], "vb", " ", "\[CapitalDelta]G", " ", 
           "\[CapitalDelta]N"}]}], ")"}]}]}]}], "]"}], "//", "Simplify"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "2", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.632088975796241*^9, 3.632089077688066*^9}, {
  3.632089208810357*^9, 3.6320893607169447`*^9}, {3.632089402332584*^9, 
  3.632089451035817*^9}, {3.6320895042693157`*^9, 3.6320896054908113`*^9}, {
  3.6320896370920067`*^9, 3.632089675088647*^9}, {3.632089717959395*^9, 
  3.63208977666472*^9}, {3.632089809775511*^9, 3.632089813523439*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.632089255828018*^9, 3.632089314213677*^9, {3.632089349966099*^9, 
   3.632089451796941*^9}, {3.632089504690632*^9, 3.632089526255393*^9}, {
   3.632089560458214*^9, 3.632089631426856*^9}, {3.632089665557226*^9, 
   3.6320896762195787`*^9}, 3.632089778141412*^9, {3.632089810203455*^9, 
   3.632089814512635*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Verify", " ", "SSB", " ", "ansatz", " ", "in", " ", "bubble", " ", 
  "term", " ", "of", " ", 
  FormBox[
   SubscriptBox["V", "N"],
   TraditionalForm], " ", "equation", " ", "of", " ", 
  RowBox[{"motion", "."}]}]], "Text",
 CellChangeTimes->{{3.632090128373541*^9, 3.6320901434563847`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dim", "=", "n"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", 
           FractionBox[
            RowBox[{"-", "1"}], 
            RowBox[{"3", "!"}]], 
           FractionBox[
            RowBox[{"3", "\[ImaginaryI]", " ", "\[HBar]"}], "2"], 
           RowBox[{"v4", "[", 
            RowBox[{"dim", ",", "dim", ",", "f", ",", "g", ",", "dim"}], 
            "]"}], 
           RowBox[{"v", "[", 
            RowBox[{"dim", ",", "d", ",", "e", ",", "dim"}], "]"}], 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"d", ",", "f", ",", "dim"}], "]"}], 
           RowBox[{"\[CapitalDelta]", "[", 
            RowBox[{"e", ",", "g", ",", "dim"}], "]"}]}], ")"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"d", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", ",", "1", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "1", ",", "dim"}], "}"}]}], "]"}], "\[Equal]", 
       RowBox[{"3", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[HBar]", " ", "\[Lambda]"}], "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "vn", " ", 
           SuperscriptBox["\[CapitalDelta]N", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"dim", "-", "1"}], ")"}], "vb", " ", 
           SuperscriptBox["\[CapitalDelta]G", "2"]}]}], ")"}]}]}]}], "]"}], "//",
     "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.632088975796241*^9, 3.632089077688066*^9}, {
  3.632089208810357*^9, 3.6320893607169447`*^9}, {3.632089402332584*^9, 
  3.632089451035817*^9}, {3.6320895042693157`*^9, 3.6320896054908113`*^9}, {
  3.6320896370920067`*^9, 3.632089675088647*^9}, {3.632089717959395*^9, 
  3.63208977666472*^9}, {3.632089809775511*^9, 3.6320898363204603`*^9}, {
  3.632089874822939*^9, 3.632089911523508*^9}, {3.632089999789851*^9, 
  3.632090017516535*^9}, {3.632090054850853*^9, 3.632090059841476*^9}, {
  3.632090165268826*^9, 3.632090169028018*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.63208983863902*^9, {3.632089881310046*^9, 3.632089913204113*^9}, {
   3.6320900018239317`*^9, 3.6320900189068327`*^9}, 3.632090061295895*^9, 
   3.632090170400692*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 692},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 125, 1, 96, "Title"],
Cell[708, 25, 2582, 69, 173, "Text"],
Cell[CellGroupData[{
Cell[3315, 98, 101, 1, 47, "Subsection"],
Cell[3419, 101, 4534, 127, 387, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7990, 233, 302, 8, 47, "Subsection"],
Cell[CellGroupData[{
Cell[8317, 245, 2240, 60, 112, "Input"],
Cell[10560, 307, 602, 10, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11211, 323, 299, 8, 47, "Subsection"],
Cell[CellGroupData[{
Cell[11535, 335, 2167, 57, 197, "Input"],
Cell[13705, 394, 499, 9, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14253, 409, 282, 8, 47, "Subsection"],
Cell[CellGroupData[{
Cell[14560, 421, 3430, 85, 197, "Input"],
Cell[17993, 508, 700, 12, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18742, 526, 284, 8, 47, "Subsection"],
Cell[CellGroupData[{
Cell[19051, 538, 3204, 77, 207, "Input"],
Cell[22258, 617, 525, 9, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22832, 632, 282, 8, 47, "Subsection"],
Cell[CellGroupData[{
Cell[23139, 644, 2362, 61, 175, "Input"],
Cell[25504, 707, 457, 9, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26010, 722, 213, 3, 47, "Subsection"],
Cell[26226, 727, 320, 7, 31, "Text"],
Cell[CellGroupData[{
Cell[26571, 738, 2563, 58, 84, "Input"],
Cell[29137, 798, 683, 12, 32, "Output"]
}, Open  ]],
Cell[29835, 813, 317, 7, 31, "Text"],
Cell[CellGroupData[{
Cell[30177, 824, 2516, 58, 84, "Input"],
Cell[32696, 884, 648, 12, 32, "Output"]
}, Open  ]],
Cell[33359, 899, 265, 8, 35, "Text"],
Cell[CellGroupData[{
Cell[33649, 911, 3675, 87, 238, "Input"],
Cell[37327, 1000, 514, 10, 32, "Output"]
}, Open  ]],
Cell[37856, 1013, 317, 7, 31, "Text"],
Cell[CellGroupData[{
Cell[38198, 1024, 2389, 57, 106, "Input"],
Cell[40590, 1083, 382, 8, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/two-loop-renormalization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    135411,       3567]
NotebookOptionsPosition[    130885,       3407]
NotebookOutlinePosition[    131221,       3422]
CellTagsIndexPosition[    131178,       3419]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Renormalization of Symmetry Improved 3PIEA gap equations at 2 loops\
\>", "Title",
 CellChangeTimes->{{3.630103253774152*^9, 3.63010326765805*^9}}],

Cell[TextData[{
 "Supplement to \"Symmetry improvement of 3PI effective actions for O(N) \
scalar field theory\" by Michael J. Brown and Ian B. Whittingham.\n  \n",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " notebook to compute couter-terms for two loop truncations of the effective \
action as described in Section IV of the paper."
}], "Text",
 CellChangeTimes->{{3.631934054956205*^9, 3.6319340746900797`*^9}, {
  3.631943253620657*^9, 3.631943288500411*^9}, {3.631945951102379*^9, 
  3.631945965480818*^9}}],

Cell[CellGroupData[{

Cell["Hartree-Fock", "Section",
 CellChangeTimes->{{3.630103278939086*^9, 3.630103281295829*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "geom", ",", "neom", ",", "intrules", ",", "msbarrules", ",", "mg2soln", 
    ",", "cteq", ",", "cts", ",", "\[Delta]m", ",", "\[Delta]\[Lambda]"}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.630103867805504*^9, 3.63010386853444*^9}, {
   3.6301039436463327`*^9, 3.6301039449606113`*^9}, 3.63193403661138*^9, {
   3.631945870920216*^9, 3.63194587813556*^9}}],

Cell[CellGroupData[{

Cell["Hartree-Fock gap equations with counterterms", "Subsection",
 CellChangeTimes->{{3.630026048047773*^9, 3.630026056264834*^9}}],

Cell[TextData[{
 "Goldstone equation of motion. Quantities in reference to the paper are:\np \
is the four-momentum flowing through the propagators ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalDelta]", "G"], 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalDelta]", "N"], 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",\nmg2 is the Goldstone mass squared ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["m", "G"], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",\nZ and Z\[CapitalDelta] are the wavefunction a propagator renormalization \
constants,\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["m", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is the (renormalized) Lagrangian mass parameter, ",
 Cell[BoxData[
  SuperscriptBox[
   SubscriptBox["\[Delta]m", "1"], "2"]], "Input",
  CellChangeTimes->{{3.630021446945766*^9, 3.630021637543621*^9}, {
    3.630718811101985*^9, 3.630718862522847*^9}, {3.630719145303815*^9, 
    3.630719162206292*^9}, 3.630719269342946*^9}],
 " is its counter-term,\n\[Lambda] is the (renormalized) four point coupling,\
\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]\[Lambda]", 
    RowBox[{"1", "a"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]\[Lambda]", 
    RowBox[{"2", "a"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]\[Lambda]", 
    RowBox[{"2", "b"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " are the independent coupling counter-terms,\nv is the scalar field vacuum \
expectation value,\n\[HBar] is the reduced Planck constant,\nn is the number \
of fields in the O(n) symmetry group,\nt\[Infinity]g, t\[Infinity]n are the \
divergent tadpole integrals for the Goldstone, Higgs resp.,\ntfing, tfinn are \
the finite parts of the tadpoles for the Goldstone, Higgs resp."
}], "Text",
 CellChangeTimes->{{3.6319444925925694`*^9, 3.631944811897361*^9}, {
  3.631944844275845*^9, 3.631944860047556*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"geom", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["p", "2"], "-", "mg2"}], "\[Equal]", 
   RowBox[{
    RowBox[{"Z", " ", "Z\[CapitalDelta]", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    SuperscriptBox["m", "2"], "-", 
    SuperscriptBox[
     SubscriptBox["\[Delta]m", "1"], "2"], "-", 
    RowBox[{"Z\[CapitalDelta]", 
     FractionBox[
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"1", "a"}]]}], "6"], 
     SuperscriptBox["v", "2"]}], "-", 
    RowBox[{
     FractionBox["\[HBar]", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}], "\[Lambda]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", "a"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", "b"}]]}]}], ")"}], 
     SuperscriptBox["Z\[CapitalDelta]", "2"], 
     RowBox[{"(", 
      RowBox[{"t\[Infinity]g", "+", "tfing"}], ")"}]}], "-", 
    RowBox[{
     FractionBox["\[HBar]", "6"], 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", "a"}]]}], ")"}], 
     SuperscriptBox["Z\[CapitalDelta]", "2"], 
     RowBox[{"(", 
      RowBox[{"t\[Infinity]n", "+", "tfinn"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.630021446945766*^9, 3.630021637543621*^9}, {
   3.630718811101985*^9, 3.630718862522847*^9}, {3.630719145303815*^9, 
   3.630719162206292*^9}, 3.630719269342946*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "mg2"}], "+", 
   SuperscriptBox["p", "2"]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["m", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["p", "2"], " ", "Z", " ", "Z\[CapitalDelta]"}], "-", 
   SubsuperscriptBox["\[Delta]m", "1", "2"], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SuperscriptBox["v", "2"], " ", "Z\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", 
      SubscriptBox["\[Delta]\[Lambda]", "a"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"tfinn", "+", "t\[Infinity]n"}], ")"}], " ", 
    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", 
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"tfing", "+", "t\[Infinity]g"}], ")"}], " ", 
    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.630021607240244*^9, 3.630021638663349*^9, {3.630103933691771*^9, 
   3.6301039573732758`*^9}, 3.6301104860239067`*^9, 3.630718950961759*^9, 
   3.630718999453528*^9, 3.630719186730185*^9, 3.630719275734313*^9, 
   3.631943468240394*^9, 3.631945904962221*^9}]
}, Open  ]],

Cell["Higgs equation of motion", "Text",
 CellChangeTimes->{{3.631944826102714*^9, 3.631944831528338*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"neom", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["p", "2"], "-", "mn2"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], " ", 
       SuperscriptBox["v", "2"]}], "3"], "Z\[CapitalDelta]"}], "+", 
    SuperscriptBox["p", "2"], "-", "mg2"}]}]}]], "Input",
 CellChangeTimes->{{3.630021678382547*^9, 3.630021704314166*^9}, {
   3.630718870388383*^9, 3.6307188995963717`*^9}, 3.630719166936871*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "mn2"}], "+", 
   SuperscriptBox["p", "2"]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", "mg2"}], "+", 
   SuperscriptBox["p", "2"], "-", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox["v", "2"], " ", "Z\[CapitalDelta]", " ", 
    "\[Lambda]"}]}]}]], "Output",
 CellChangeTimes->{
  3.630021710607586*^9, {3.630103933760972*^9, 3.6301039574342546`*^9}, 
   3.630110486133028*^9, 3.630718951138712*^9, 3.6307189995927153`*^9, 
   3.6307191870587482`*^9, 3.6307192758787327`*^9, 3.631943468267062*^9, 
   3.631945904969137*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Infinite parts of tadpoles in MSbar", "Subsection",
 CellChangeTimes->{{3.630026064566551*^9, 3.630026076298305*^9}}],

Cell["MSbar rules for 4 - 2 \[Epsilon] dimensions", "Text",
 CellChangeTimes->{{3.631944887715045*^9, 3.631944909807379*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"msbarrules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t\[Infinity]g", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"-", " ", "mg2"}], 
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "\[Epsilon]"], "-", "EulerGamma", "+", "1", "+", 
        RowBox[{"Log", "[", 
         RowBox[{"4", "\[Pi]"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"t\[Infinity]n", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"-", " ", "mn2"}], 
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "\[Epsilon]"], "-", "EulerGamma", "+", "1", "+", 
        RowBox[{"Log", "[", 
         RowBox[{"4", "\[Pi]"}], "]"}]}], ")"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6300217199902153`*^9, 3.630021795120623*^9}, {
  3.630023081143161*^9, 3.630023085799274*^9}, {3.630024250903257*^9, 
  3.630024252815749*^9}, {3.6300255856396933`*^9, 3.6300255887931633`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t\[Infinity]g", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"mg2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "EulerGamma", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{"t\[Infinity]n", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"mn2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "EulerGamma", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.63002179640205*^9, 3.6300230876896687`*^9, 3.630024254387498*^9, 
   3.630025589260791*^9, {3.630103933874199*^9, 3.630103957591442*^9}, 
   3.630110486293029*^9, 3.630718951242671*^9, 3.630718999635804*^9, 
   3.630719187344069*^9, 3.630719275969796*^9, 3.63194346829635*^9, 
   3.631945904984579*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Sub in tadpole expressions, eliminate mn2 and solve for mg2", \
"Subsection",
 CellChangeTimes->{{3.630026094052483*^9, 3.6300261193085413`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mg2soln", "=", 
  RowBox[{"mg2", "/.", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"geom", "/.", "msbarrules"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"neom", ",", "mn2"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"#", ",", "mg2"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "&"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6300219405060997`*^9, 3.630022006885762*^9}, {
  3.6300220493173313`*^9, 3.630022049428967*^9}, {3.630022757772922*^9, 
  3.630022762696628*^9}, {3.630023309918728*^9, 3.630023312023573*^9}, {
  3.630103888019178*^9, 3.6301038887333*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["m", "2"]}], "-", 
    SuperscriptBox["p", "2"], "+", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", "Z", " ", "Z\[CapitalDelta]"}], "-", 
    SubsuperscriptBox["\[Delta]m", "1", "2"], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["v", "2"], " ", "Z\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", "a"]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", "tfinn", " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["Z\[CapitalDelta]", "3"], " ", "\[Lambda]", " ", 
      "\[HBar]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "EulerGamma", "+", 
        FractionBox["1", "\[Epsilon]"], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], ")"}]}], 
     RowBox[{"288", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", "tfing", " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "EulerGamma", "+", 
        FractionBox["1", "\[Epsilon]"], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "EulerGamma", "+", 
        FractionBox["1", "\[Epsilon]"], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.630021946391814*^9, 3.6300220076358128`*^9}, 
   3.6300220646041403`*^9, 3.6300227634994164`*^9, 3.630023138292254*^9, 
   3.630023314519555*^9, 3.630024259253644*^9, {3.630025594139922*^9, 
   3.63002560223092*^9}, {3.630103934094516*^9, 3.630103957757669*^9}, 
   3.630110486534486*^9, 3.630718951457142*^9, 3.630718999917993*^9, 
   3.6307191874823027`*^9, 3.6307192761106358`*^9, 3.631943468392445*^9, 
   3.6319459050205517`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Gather divergences proportional v, tfing and tfinn and set independently to \
zero\
\>", "Subsection",
 CellChangeTimes->{{3.63002612899226*^9, 3.63002616209772*^9}}],

Cell["\<\
First we subtract the finite equation of motion, then gather coefficients of \
the remainder into a list and set each to zero (after some trimming and \
simplifying).\
\>", "Text",
 CellChangeTimes->{{3.631945244447894*^9, 3.6319453097587843`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cteq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{"mg2soln", "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{
                FractionBox["\[Lambda]", "6"], 
                SuperscriptBox["v", "2"]}], "-", 
               RowBox[{
                FractionBox["\[HBar]", "6"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "+", "1"}], ")"}], "\[Lambda]"}], ")"}], 
                RowBox[{"(", "tfing", ")"}]}], "-", 
               RowBox[{
                FractionBox["\[HBar]", "6"], 
                RowBox[{"(", "\[Lambda]", ")"}], 
                RowBox[{"(", "tfinn", ")"}]}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "v", ",", "tfing", ",", "tfinn"}], "}"}]}], 
           "]"}], "//", "Flatten"}], ")"}], "//", "DeleteDuplicates"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], ")"}], "\[Equal]", "0"}], "//", 
   "Thread"}]}]], "Input",
 CellChangeTimes->{{3.630024801628667*^9, 3.630024810908495*^9}, {
   3.630025128947822*^9, 3.630025151352537*^9}, {3.630025202227331*^9, 
   3.6300252032247143`*^9}, {3.630025296739283*^9, 3.630025303945628*^9}, 
   3.6300257621847754`*^9, {3.630103899530512*^9, 3.63010390017029*^9}, {
   3.630718992894826*^9, 3.630718993092227*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"96", " ", 
       SubsuperscriptBox["\[Delta]m", "1", "2"]}], 
      RowBox[{"96", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "EulerGamma", "+", 
           FractionBox["1", "\[Epsilon]"], "+", 
           RowBox[{"Log", "[", "4", "]"}], "+", 
           RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]]}], ")"}]}], 
        SuperscriptBox["\[Pi]", "2"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "EulerGamma", "+", 
           FractionBox["1", "\[Epsilon]"], "+", 
           RowBox[{"Log", "[", "4", "]"}], "+", 
           RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", 
           RowBox[{"n", " ", "\[Lambda]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "a"}]]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
        SuperscriptBox["\[Pi]", "2"]]}]], "+", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["96", 
         RowBox[{"96", "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "EulerGamma", "+", 
              FractionBox["1", "\[Epsilon]"], "+", 
              RowBox[{"Log", "[", "4", "]"}], "+", 
              RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Lambda]", "+", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "a"}]]}], ")"}]}], 
           SuperscriptBox["\[Pi]", "2"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "EulerGamma", "+", 
              FractionBox["1", "\[Epsilon]"], "+", 
              RowBox[{"Log", "[", "4", "]"}], "+", 
              RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Lambda]", "+", 
              RowBox[{"n", " ", "\[Lambda]"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "a"}]]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
           SuperscriptBox["\[Pi]", "2"]]}]]}], ")"}]}]}], "\[Equal]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "+", 
       FractionBox[
        RowBox[{"96", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]]}], ")"}]}], 
        RowBox[{"96", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "+", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "a"}]]}], ")"}]}], 
          SuperscriptBox["\[Pi]", "2"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "+", 
             RowBox[{"n", " ", "\[Lambda]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "a"}]]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
          SuperscriptBox["\[Pi]", "2"]]}]]}], ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], " ", "\[Lambda]"}], "+", 
       FractionBox[
        RowBox[{"96", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", 
           RowBox[{"n", " ", "\[Lambda]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "a"}]]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
        RowBox[{"96", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "+", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "a"}]]}], ")"}]}], 
          SuperscriptBox["\[Pi]", "2"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "+", 
             RowBox[{"n", " ", "\[Lambda]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "a"}]]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
          SuperscriptBox["\[Pi]", "2"]]}]]}], ")"}]}], "\[Equal]", "0"}], ",",
    "True", ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "+", 
       FractionBox[
        RowBox[{"96", " ", "Z\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", 
           SubscriptBox["\[Delta]\[Lambda]", "a"]}], ")"}]}], 
        RowBox[{"96", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "+", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "a"}]]}], ")"}]}], 
          SuperscriptBox["\[Pi]", "2"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             FractionBox["1", "\[Epsilon]"], "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "+", 
             RowBox[{"n", " ", "\[Lambda]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "a"}]]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
          SuperscriptBox["\[Pi]", "2"]]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "3"], " ", "\[Lambda]", " ", 
         "\[HBar]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "EulerGamma", "+", 
           FractionBox["1", "\[Epsilon]"], "+", 
           RowBox[{"Log", "[", "4", "]"}], "+", 
           RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"96", "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "EulerGamma", "+", 
               FractionBox["1", "\[Epsilon]"], "+", 
               RowBox[{"Log", "[", "4", "]"}], "+", 
               RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]", "+", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "a"}]]}], ")"}]}], 
            SuperscriptBox["\[Pi]", "2"]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "EulerGamma", "+", 
               FractionBox["1", "\[Epsilon]"], "+", 
               RowBox[{"Log", "[", "4", "]"}], "+", 
               RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]", "+", 
               RowBox[{"n", " ", "\[Lambda]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
            SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]]}], ")"}]}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Z", " ", "Z\[CapitalDelta]"}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
        "\[HBar]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "EulerGamma", "-", 
             RowBox[{"Log", "[", 
              RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", " ", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}]]}], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6300251108730297`*^9, 3.630025139711939*^9}, 
   3.630025181923156*^9, 3.63002523691146*^9, 3.6300253364187403`*^9, 
   3.630025669843375*^9, 3.630025817314177*^9, 3.63010394149214*^9, 
   3.63010426491241*^9, 3.630110499463715*^9, 3.630718972864325*^9, 
   3.630719018990238*^9, 3.6307192708691397`*^9, 3.630719366746665*^9, 
   3.631943483043828*^9, 3.6319459076519012`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solve for counterterms", "Subsection",
 CellChangeTimes->{{3.6300261766826878`*^9, 3.630026181106988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cts", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Delta]m", "1"], "2"], ",", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"1", "a"}]], ",", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", "a"}]], ",", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", "b"}]], ",", "Z", ",", "Z\[CapitalDelta]"}], "}"}], "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{"cteq", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Delta]m", "1"], ",", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"1", "a"}]], ",", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", "a"}]], ",", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", "b"}]], ",", "Z", ",", 
         SubscriptBox["Z", "\[CapitalDelta]"]}], "}"}]}], "]"}]}], "//", 
    "FullSimplify"}], "//", "DeleteDuplicates"}]}]], "Input",
 CellChangeTimes->{{3.630025286079561*^9, 3.630025290208878*^9}, {
   3.630025323785859*^9, 3.63002540739942*^9}, {3.6300254761985073`*^9, 
   3.63002550782018*^9}, {3.630719110978479*^9, 3.630719127193309*^9}, 
   3.630719182324031*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "svars"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Equations may not give solutions for all \\\"solve\\\" \
variables. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.63071912829928*^9, 3.630719371240466*^9, 
  3.631943484885538*^9, 3.631945908950086*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "2"], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
        " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}]}]}], ")"}]}]]}]], 
    ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Z\[CapitalDelta]"}], ")"}], " ", 
          "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "n"}], ")"}], " ", "Z\[CapitalDelta]", " ", 
          "\[Lambda]", " ", "\[HBar]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "EulerGamma", "-", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{"Z\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "EulerGamma", "-", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Z\[CapitalDelta]", "2"]}], ")"}], " ", 
          "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "EulerGamma", "-", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "EulerGamma", "-", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Z\[CapitalDelta]", "2"]}], ")"}], " ", 
          "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "EulerGamma", "-", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "EulerGamma", "-", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]]}], ",", 
    FractionBox["1", "Z\[CapitalDelta]"], ",", "Z\[CapitalDelta]"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.630025339097353*^9, 3.630025365054967*^9}, {
   3.6300253980624533`*^9, 3.630025411324655*^9}, {3.630025484044052*^9, 
   3.630025512238092*^9}, 3.630025684715282*^9, 3.6300258237026463`*^9, 
   3.630104274128734*^9, 3.630110503525519*^9, 3.630718986333274*^9, 
   3.6307190194099073`*^9, {3.630719117925511*^9, 3.630719131345683*^9}, 
   3.630719373656384*^9, 3.631943486052637*^9, 3.631945910562542*^9}]
}, Open  ]],

Cell["Z\[CapitalDelta] is redundant in this truncation, can remove it :", \
"Text",
 CellChangeTimes->{{3.631943413027204*^9, 3.6319434295685062`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cts", "/.", 
   RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.630719410524057*^9, 3.630719424063655*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "2"], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
        " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}]}]}], ")"}]}]]}]], 
    ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}]}], " ", "\[Lambda]"}], "+", 
      FractionBox[
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}], 
       RowBox[{"\[HBar]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}]}]}], ")"}]}]]}]], 
    ",", 
    FractionBox[
     SuperscriptBox["\[Lambda]", "2"], 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      FractionBox[
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[HBar]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}]}]}], ")"}]}]]}]], 
    ",", 
    FractionBox[
     SuperscriptBox["\[Lambda]", "2"], 
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "+", 
      FractionBox[
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[HBar]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "EulerGamma", "+", 
             RowBox[{"Log", "[", "4", "]"}], "+", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], ")"}]}]}], ")"}]}]]}]], 
    ",", "1", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.630719415871484*^9, 3.630719426430594*^9}, 
   3.6319434868751097`*^9, 3.631945911915213*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"cts", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6300255148420887`*^9, 3.6300255220065737`*^9}, 
   3.630025728712797*^9, {3.630025928853458*^9, 3.630025962502413*^9}, {
   3.630719396770612*^9, 3.630719400465404*^9}, 3.631943456901924*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["m", "2"]}], "-", 
      FractionBox[
       RowBox[{"96", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]"}]], 
      "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {-$CellContext`m^2, (-96) $CellContext`m^2 (2 + $CellContext`n)^(-1) 
       Pi^2 $CellContext`\[Lambda]^(-1)/$CellContext`\[HBar]}, 0, 2, 1],
     Editable->False], ",", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", "\[Lambda]"}], 
        RowBox[{"2", "+", "n"}]]}], "-", 
      FractionBox[
       RowBox[{"96", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"n", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], "2"], " ", "\[HBar]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {-(2 + $CellContext`n)^(-1) (
        4 + $CellContext`n) $CellContext`\[Lambda], (-96) (
         2 + $CellContext`n)^(-2) (
        4 Pi^2 + $CellContext`n Pi^2)/$CellContext`\[HBar]}, 0, 2, 1],
     Editable->False], ",", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "-", 
      FractionBox[
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[HBar]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {-$CellContext`\[Lambda], (-96) (2 + $CellContext`n)^(-1) 
       Pi^2/$CellContext`\[HBar]}, 0, 2, 1],
     Editable->False], ",", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", "\[Lambda]"}], "-", 
      FractionBox[
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[HBar]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {-$CellContext`\[Lambda], (-96) (2 + $CellContext`n)^(-1) 
       Pi^2/$CellContext`\[HBar]}, 0, 2, 1],
     Editable->False], ",", "1", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.630025522420589*^9, 3.6300256848854322`*^9, 3.6300257289832973`*^9, 
   3.630025823819179*^9, {3.630025929092554*^9, 3.630025963151373*^9}, 
   3.630104274413825*^9, 3.63011050378022*^9, 3.630718986652746*^9, 
   3.63071901950382*^9, {3.6307193738431387`*^9, 3.630719401140963*^9}, {
   3.631943458170553*^9, 3.631943486982527*^9}, 3.631945911981266*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sunset", "Section",
 CellChangeTimes->{{3.6301032910116663`*^9, 3.630103292112962*^9}}],

Cell["\<\
NOTE: this uses some of the same variable names as the Hartree-Fock code! Be \
careful not to clobber what you need to keep.\
\>", "Text",
 CellChangeTimes->{{3.630103515891693*^9, 3.630103549292121*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "geom", ",", "neom", ",", "intrules", ",", "msbarrules", ",", "mg2soln", 
    ",", "cteq", ",", "\[Delta]m", ",", "\[Delta]\[Lambda]", ",", 
    "\[Delta]\[Lambda]", ",", "\[Delta]\[Lambda]", ",", "\[Delta]\[Lambda]"}],
    "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6301037791217413`*^9, 3.630103837803956*^9}, {
   3.630103950318718*^9, 3.630103951973422*^9}, 3.631944104961033*^9, {
   3.631945886277285*^9, 3.631945893229809*^9}}],

Cell[CellGroupData[{

Cell["Equations of motion", "Subsection",
 CellChangeTimes->{{3.630103604723111*^9, 3.630103607435401*^9}}],

Cell[TextData[{
 "Additional variables relative to the Hartree-Fock case:\nIng is the sunset \
integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["I",
      FontFamily->"Mathematica5"], "NG"], "(", "p", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\nIfingp is the finite sunset integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["I",
      FontFamily->"Mathematica5"], "NG", "fin"], "(", "p", ")"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",\nIfing0 is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["I",
      FontFamily->"Mathematica5"], "NG", "fin"], "(", 
    SubscriptBox["m", "G"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",\nIfingn is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["I",
      FontFamily->"Mathematica5"], "NG", "fin"], "(", 
    SubscriptBox["m", "N"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",\n\[Delta]\[Lambda] is the sunset graph coupling counter-term,\nI\[Mu], t\
\[Mu] and c\[Mu] are the auxiliary integrals ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["I",
     FontFamily->"Mathematica5"], "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["T",
     FontFamily->"Mathematica5"], "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " respectively."
}], "Text",
 CellChangeTimes->{{3.631945368595167*^9, 3.631945407303898*^9}, {
  3.6319455153440332`*^9, 3.631945521591477*^9}, {3.6319455540514727`*^9, 
  3.6319457064671392`*^9}, {3.631945738795445*^9, 3.6319458111126633`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"geom", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["p", "2"], "-", "mg2", "+", 
    RowBox[{"\[ImaginaryI]", " ", "\[HBar]", "  ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"(", "\[Lambda]", ")"}], "v"}], "3"], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"Ifingp", "-", "Ifing0"}], ")"}]}]}], "\[Equal]", 
   RowBox[{
    RowBox[{"Z", " ", "Z\[CapitalDelta]", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    SuperscriptBox["m", "2"], "-", 
    SuperscriptBox[
     SubscriptBox["\[Delta]m", "1"], "2"], "-", 
    RowBox[{"Z\[CapitalDelta]", 
     FractionBox[
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"1", "a"}]]}], "6"], 
     SuperscriptBox["v", "2"]}], "-", 
    RowBox[{
     FractionBox["\[HBar]", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}], "\[Lambda]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", "a"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", "b"}]]}]}], ")"}], 
     SuperscriptBox["Z\[CapitalDelta]", "2"], 
     RowBox[{"(", "tg", ")"}]}], "-", 
    RowBox[{
     FractionBox["\[HBar]", "6"], 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", "a"}]]}], ")"}], 
     SuperscriptBox["Z\[CapitalDelta]", "2"], 
     RowBox[{"(", "tn", ")"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "\[HBar]", "  ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", "\[Delta]\[Lambda]"}], ")"}], "v"}], "3"],
        ")"}], "2"], 
     SuperscriptBox["Z\[CapitalDelta]", "3"], "Ing"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6300949968614473`*^9, 3.6300950525728493`*^9}, 
   3.630106755851426*^9, 3.63010837055381*^9, {3.630119479022244*^9, 
   3.630119480621889*^9}, 3.630619302798028*^9, {3.630629201257386*^9, 
   3.630629218569384*^9}, 3.630630308285722*^9, {3.6307200579114113`*^9, 
   3.630720106310894*^9}, 3.6307225234830933`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "mg2"}], "+", 
   SuperscriptBox["p", "2"], "+", 
   RowBox[{
    FractionBox["1", "9"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "Ifing0"}], "+", "Ifingp"}], ")"}], " ", 
    SuperscriptBox["v", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]"}]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["m", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["p", "2"], " ", "Z", " ", "Z\[CapitalDelta]"}], "+", 
   RowBox[{
    FractionBox["1", "9"], " ", "\[ImaginaryI]", " ", "Ing", " ", 
    SuperscriptBox["v", "2"], " ", 
    SuperscriptBox["Z\[CapitalDelta]", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Delta]\[Lambda]", "+", "\[Lambda]"}], ")"}], "2"], " ", 
    "\[HBar]"}], "-", 
   SubsuperscriptBox["\[Delta]m", "1", "2"], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SuperscriptBox["v", "2"], " ", "Z\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", 
      SubscriptBox["\[Delta]\[Lambda]", "a"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", "tn", " ", 
    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", 
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", "tg", " ", 
    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.630095072280024*^9, 3.630104274982822*^9, 3.630106763233323*^9, 
   3.630108021103294*^9, 3.630108410858683*^9, 3.630108573757839*^9, 
   3.6301099710859747`*^9, 3.6301105041124887`*^9, 3.630111357301528*^9, 
   3.630111548643613*^9, 3.630119498826795*^9, 3.630119931387156*^9, 
   3.6301202133370743`*^9, 3.630120320759863*^9, 3.630120605671771*^9, 
   3.630120737176968*^9, 3.630120879067649*^9, 3.630122671395027*^9, 
   3.6301227399099483`*^9, 3.6301230120495996`*^9, 3.6306093721587152`*^9, 
   3.630609477482102*^9, 3.630610001765521*^9, 3.630610096457862*^9, 
   3.630610819261169*^9, 3.630610909625139*^9, 3.6306115086945887`*^9, 
   3.630619325842497*^9, 3.630619766342825*^9, 3.630623386286175*^9, 
   3.630623559811097*^9, 3.630624752433359*^9, 3.630624835518078*^9, 
   3.6306248769798594`*^9, {3.630626995938963*^9, 3.630627006124689*^9}, 
   3.630628923546229*^9, 3.6306290462620993`*^9, 3.630629124578781*^9, 
   3.630629243331818*^9, 3.630629533753545*^9, 3.630629713684369*^9, 
   3.630629847460948*^9, 3.63062994721973*^9, 3.630630327123747*^9, 
   3.63071333908668*^9, 3.630713536383671*^9, 3.630720180627915*^9, 
   3.630720788310182*^9, 3.6307225552380123`*^9, 3.631944212443131*^9, 
   3.631944416858776*^9, 3.631945912019039*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"neom", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["p", "2"], "-", "mn2", "+", 
    RowBox[{"\[ImaginaryI]", " ", "\[HBar]", "  ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"(", "\[Lambda]", ")"}], "v"}], "3"], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"Ifingp", "-", "Ifingn"}], ")"}]}]}], "\[Equal]", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "Z\[CapitalDelta]"}], 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", "\[Delta]\[Lambda]"}], ")"}], " ", 
      SuperscriptBox["v", "2"]}], "3"], "+", 
    SuperscriptBox["p", "2"], "-", "mg2", "+", 
    RowBox[{"\[ImaginaryI]", " ", "\[HBar]", "  ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"(", "\[Lambda]", ")"}], "v"}], "3"], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"Ifingp", "-", "Ifing0"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.630610803425275*^9, 3.63061081097289*^9}, {
   3.63062337971708*^9, 3.630623381724958*^9}, {3.6306255403776207`*^9, 
   3.630625545702591*^9}, {3.630629227726714*^9, 3.630629237885573*^9}, 
   3.6306296998797073`*^9, 3.630630311259693*^9, {3.63071331021026*^9, 
   3.630713317862138*^9}, {3.6307134555439577`*^9, 3.630713469876919*^9}, {
   3.630720117731193*^9, 3.6307201451742687`*^9}, {3.63072075354984*^9, 
   3.630720779949463*^9}, 3.630722525835947*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "mn2"}], "+", 
   SuperscriptBox["p", "2"], "+", 
   RowBox[{
    FractionBox["1", "9"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "Ifingn"}], "+", "Ifingp"}], ")"}], " ", 
    SuperscriptBox["v", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]"}]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", "mg2"}], "+", 
   SuperscriptBox["p", "2"], "-", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox["v", "2"], " ", "Z\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Delta]\[Lambda]", "+", "\[Lambda]"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "9"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "Ifing0"}], "+", "Ifingp"}], ")"}], " ", 
    SuperscriptBox["v", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]"}]}]}]], "Output",
 CellChangeTimes->{
  3.630095074654623*^9, 3.63010427510012*^9, 3.630106763440919*^9, 
   3.630108021178604*^9, 3.63010841098645*^9, 3.630108573898584*^9, 
   3.630109971574335*^9, 3.6301105041225367`*^9, 3.630111357453896*^9, 
   3.630111548743519*^9, 3.630119498929611*^9, 3.630119931469482*^9, 
   3.6301202134424334`*^9, 3.630120320912838*^9, 3.6301206060876017`*^9, 
   3.630120737350802*^9, 3.630120879176414*^9, 3.630122671505885*^9, 
   3.630122740035329*^9, 3.6301230121263447`*^9, 3.630609372300021*^9, 
   3.63060947758119*^9, 3.630610001961845*^9, 3.6306100966563*^9, 
   3.6306108193640633`*^9, 3.630610909758932*^9, 3.630611508800804*^9, 
   3.63061932603389*^9, 3.630619766406122*^9, 3.630623386383428*^9, 
   3.630623560007078*^9, 3.630624752524613*^9, 3.630624835700185*^9, 
   3.630624877185707*^9, 3.6306255472631693`*^9, {3.63062699610569*^9, 
   3.630627006235832*^9}, 3.63062892373564*^9, 3.630629046562395*^9, 
   3.630629124761113*^9, 3.630629243417654*^9, 3.630629533918214*^9, 
   3.630629713835662*^9, 3.6306298476676702`*^9, 3.630629947340961*^9, 
   3.630630327241654*^9, 3.630713339467547*^9, 3.630713536438484*^9, 
   3.630720180950014*^9, 3.6307207884405518`*^9, 3.630722555555046*^9, 
   3.631944212449553*^9, 3.6319444168883944`*^9, 3.631945912025586*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Divergent parts subtracted with auxiliary integrals and MSbar\
\>", "Subsection",
 CellChangeTimes->{{3.630103621776017*^9, 3.6301036442433987`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"intrules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Ing", "\[Rule]", 
     RowBox[{"I\[Mu]", "+", "Ifingp", "+", "Ifing0"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"tg", "\[Rule]", 
     RowBox[{"t\[Mu]", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"mg2", "-", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "I\[Mu]"}], "+", " ", 
      RowBox[{"\[HBar]", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "+", " ", "\[Delta]\[Lambda]"}], ")"}], 
           "v"}], "3"], ")"}], "2"], "c\[Mu]"}], "+", "tfing"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"tn", "\[Rule]", 
     RowBox[{"t\[Mu]", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"mn2", "-", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "I\[Mu]"}], "+", " ", 
      RowBox[{"\[HBar]", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "+", " ", "\[Delta]\[Lambda]"}], ")"}], 
           "v"}], "3"], ")"}], "2"], "c\[Mu]"}], "+", "tfinn"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.6300950936079817`*^9, 3.630095107388521*^9}, {
  3.630095159619421*^9, 3.6300952202342777`*^9}, {3.630095253426387*^9, 
  3.630095289007372*^9}, {3.630108005252364*^9, 3.630108006698553*^9}, {
  3.630108365297215*^9, 3.6301083667967033`*^9}, {3.630119484715559*^9, 
  3.630119488485271*^9}, {3.630120205898106*^9, 3.6301202074800587`*^9}, {
  3.630120581950678*^9, 3.630120583449007*^9}, {3.63012266013517*^9, 
  3.630122661832326*^9}, {3.6301227326938*^9, 3.630122736078266*^9}, {
  3.630122958829122*^9, 3.630122960240765*^9}, {3.6306094627845917`*^9, 
  3.630609472345646*^9}, {3.630609988548498*^9, 3.6306099952990847`*^9}, {
  3.630619307029183*^9, 3.630619314990817*^9}, {3.6306254232303658`*^9, 
  3.630625428379716*^9}, {3.63063031656177*^9, 3.630630317413308*^9}, {
  3.6307225407385073`*^9, 3.630722542251151*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Ing", "\[Rule]", 
    RowBox[{"Ifing0", "+", "Ifingp", "+", "I\[Mu]"}]}], ",", 
   RowBox[{"tg", "\[Rule]", 
    RowBox[{"tfing", "+", "t\[Mu]", "-", 
     RowBox[{"\[ImaginaryI]", " ", "I\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{"mg2", "-", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "9"], " ", "c\[Mu]", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Delta]\[Lambda]", "+", "\[Lambda]"}], ")"}], "2"], " ", 
      "\[HBar]"}]}]}], ",", 
   RowBox[{"tn", "\[Rule]", 
    RowBox[{"tfinn", "+", "t\[Mu]", "-", 
     RowBox[{"\[ImaginaryI]", " ", "I\[Mu]", " ", 
      RowBox[{"(", 
       RowBox[{"mn2", "-", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "9"], " ", "c\[Mu]", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Delta]\[Lambda]", "+", "\[Lambda]"}], ")"}], "2"], " ", 
      "\[HBar]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.630095290003034*^9, 3.630104275221794*^9, 3.630106763603415*^9, 
   3.6301080212735157`*^9, 3.63010841107203*^9, 3.630109971793996*^9, 
   3.63011050428388*^9, 3.6301113578749638`*^9, 3.630111548843307*^9, 
   3.630119499069997*^9, 3.630119931813808*^9, 3.6301202135866747`*^9, 
   3.630120321303212*^9, 3.6301206062988043`*^9, 3.630120737391858*^9, 
   3.6301208792944603`*^9, 3.630122671696273*^9, 3.6301227401791153`*^9, 
   3.6301230122069263`*^9, 3.630609372356098*^9, 3.630609477684374*^9, 
   3.630610002061405*^9, 3.630610096821331*^9, 3.63061081951434*^9, 
   3.630610909912841*^9, 3.630611508955391*^9, 3.6306193261374063`*^9, 
   3.6306197665417137`*^9, 3.6306233864808617`*^9, 3.630623560160863*^9, 
   3.630624752626563*^9, 3.630624835964429*^9, 3.630624877291708*^9, 
   3.6306254347466593`*^9, 3.630625555236305*^9, {3.630626996271047*^9, 
   3.630627006354479*^9}, 3.630628923832754*^9, 3.630629046857233*^9, 
   3.630629124889329*^9, 3.630629243508152*^9, 3.630629534113962*^9, 
   3.630629714011752*^9, 3.630629847972159*^9, 3.630629947512354*^9, 
   3.630630327386856*^9, 3.630713340201879*^9, 3.6307135366740294`*^9, 
   3.630720181059018*^9, 3.630720788693877*^9, 3.630722555759675*^9, 
   3.631944212470502*^9, 3.631944416915286*^9, 3.6319459120567083`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"msbarrules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"I\[Mu]", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "\[ImaginaryI]"}], 
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "\[Epsilon]"], "-", "EulerGamma", "+", 
        RowBox[{"Log", "[", 
         RowBox[{"4", "\[Pi]"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"t\[Mu]", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"-", 
        SuperscriptBox["\[Mu]", "2"]}], 
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "\[Epsilon]"], "-", "EulerGamma", "+", "1", "+", 
        RowBox[{"Log", "[", 
         RowBox[{"4", "\[Pi]"}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"c\[Mu]", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["a0", 
        SuperscriptBox["\[Epsilon]", "2"]], "+", 
       FractionBox["a1", "\[Epsilon]"], "+", "a2"}], ")"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.630096385687273*^9, 3.6300965257500563`*^9}, {
   3.630096558756372*^9, 3.630096583426984*^9}, {3.630108554366878*^9, 
   3.6301085548748302`*^9}, 3.6301113512042227`*^9, {3.6301115372963867`*^9, 
   3.630111542571226*^9}, {3.630120730151648*^9, 3.6301207315741262`*^9}, 
   3.630120837816886*^9, 3.630120876130234*^9, 3.630619337826556*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"I\[Mu]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "EulerGamma"}], "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{"t\[Mu]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Mu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "EulerGamma", "+", 
         FractionBox["1", "\[Epsilon]"], "+", 
         RowBox[{"Log", "[", 
          RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{"c\[Mu]", "\[Rule]", 
    RowBox[{"a2", "+", 
     FractionBox["a0", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["a1", "\[Epsilon]"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.630096585315241*^9, 3.6301042754762583`*^9, 3.630106763692911*^9, 
   3.630108021384625*^9, 3.630108411173882*^9, 3.6301099720409517`*^9, 
   3.630110504442739*^9, 3.630111358144865*^9, 3.63011154903288*^9, 
   3.630119499269006*^9, 3.6301199319521217`*^9, 3.630120213709201*^9, 
   3.630120321593301*^9, 3.630120606458435*^9, 3.630120737468473*^9, 
   3.630120879370736*^9, 3.6301226718278923`*^9, 3.630122740338613*^9, 
   3.6301230123116417`*^9, 3.6306093725332727`*^9, 3.630609477791544*^9, 
   3.630610002135022*^9, 3.6306100970484753`*^9, 3.630610819652211*^9, 
   3.6306109101007557`*^9, 3.6306115090687323`*^9, 3.630619326238439*^9, 
   3.6306197666067944`*^9, 3.6306233866136427`*^9, 3.6306235602768927`*^9, 
   3.630624752824067*^9, 3.630624836114111*^9, 3.6306248773916693`*^9, 
   3.6306255556234818`*^9, {3.630626996360525*^9, 3.63062700639816*^9}, 
   3.630628924101337*^9, 3.630629047076396*^9, 3.630629124994632*^9, 
   3.630629243696203*^9, 3.630629534317181*^9, 3.630629714132902*^9, 
   3.630629848186545*^9, 3.630629947695458*^9, 3.6306303274309464`*^9, 
   3.630713340514537*^9, 3.630713536786024*^9, 3.630720181134838*^9, 
   3.630720788919065*^9, 3.630722555843582*^9, 3.6319442124877777`*^9, 
   3.6319444169393997`*^9, 3.63194591208361*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Sub everything in, eliminate mn2 and solve for mg2", "Subsection",
 CellChangeTimes->{{3.6301036609902678`*^9, 3.630103673098363*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mg2soln", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"geom", "/.", "intrules"}], 
       RowBox[{"(*", 
        RowBox[{"/.", "msbarrules"}], "*)"}], "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"neom", ",", "mn2"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "//", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"#", ",", "mg2"}], "]"}], "&"}]}], ")"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6300953417215147`*^9, 3.6300953841364317`*^9}, {
   3.630095447809527*^9, 3.6300954580502996`*^9}, {3.630096597308929*^9, 
   3.63009659947831*^9}, 3.63061008993154*^9, 3.630610905123783*^9, 
   3.630611159211134*^9, 3.63061150438323*^9, 3.630623555662084*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"mg2", "\[Rule]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["m", "2"]}], "-", 
      SuperscriptBox["p", "2"], "+", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", "Z", " ", "Z\[CapitalDelta]"}], "-", 
      RowBox[{
       FractionBox["1", "9"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Ifing0"}], "+", "Ifingp"}], ")"}], " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]"}], "+", 
      RowBox[{
       FractionBox["1", "9"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"Ifing0", "+", "Ifingp", "+", "I\[Mu]"}], ")"}], " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["Z\[CapitalDelta]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Delta]\[Lambda]", "+", "\[Lambda]"}], ")"}], "2"], " ", 
       "\[HBar]"}], "-", 
      SubsuperscriptBox["\[Delta]m", "1", "2"], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SuperscriptBox["v", "2"], " ", "Z\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", "a"]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "tfinn", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "t\[Mu]", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["Z\[CapitalDelta]", "3"], " ", "\[Delta]\[Lambda]", " ",
        "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["Z\[CapitalDelta]", "3"], " ", "\[Lambda]", " ", 
       "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "54"], " ", "c\[Mu]", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Delta]\[Lambda]", "+", "\[Lambda]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[HBar]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "54"], " ", "I\[Mu]", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ifing0", " ", 
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]"}], "-", 
         RowBox[{"Ifingn", " ", 
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "tfing", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "t\[Mu]", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "54"], " ", "c\[Mu]", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Delta]\[Lambda]", "+", "\[Lambda]"}], ")"}], "2"], " ", 
       SuperscriptBox["\[HBar]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.630095355070695*^9, 3.630095390018903*^9}, {
   3.630095451540122*^9, 3.630095459273147*^9}, 3.630096600497929*^9, 
   3.630104275687948*^9, 3.630106764079698*^9, 3.630108021629527*^9, 
   3.6301084115306797`*^9, 3.630109972702561*^9, 3.630110504729844*^9, 
   3.63011135865864*^9, 3.6301115494454613`*^9, 3.630119499438191*^9, 
   3.630119932200726*^9, 3.6301202140502367`*^9, 3.630120321981701*^9, 
   3.630120606830845*^9, 3.630120737702347*^9, 3.63012087952847*^9, 
   3.6301226721166067`*^9, 3.630122740516802*^9, 3.6301230125832567`*^9, 
   3.630609372890416*^9, 3.630609478060834*^9, 3.630610002365398*^9, 
   3.630610097187468*^9, 3.630610819909287*^9, 3.63061091040548*^9, 
   3.6306111608580847`*^9, 3.63061150946436*^9, 3.630619326528184*^9, 
   3.630619766813478*^9, 3.630623386757863*^9, 3.630623560500307*^9, 
   3.630624753002801*^9, 3.6306248363123617`*^9, 3.63062487763524*^9, 
   3.630625454810416*^9, 3.6306255669415407`*^9, {3.6306269965431004`*^9, 
   3.630627006697756*^9}, 3.63062892429873*^9, 3.630629047347406*^9, 
   3.6306291253431053`*^9, 3.6306292439300222`*^9, 3.630629534560369*^9, 
   3.630629714375461*^9, 3.6306298486386337`*^9, 3.6306299480533943`*^9, 
   3.630630327693194*^9, 3.630713341019332*^9, 3.630713536895393*^9, 
   3.63072018153172*^9, 3.630720789637968*^9, 3.63072255620219*^9, 
   3.631944212577923*^9, 3.6319444169894543`*^9, 3.631945912134733*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gather kinematically distinct divergences for Goldstone EOM", \
"Subsection",
 CellChangeTimes->{{3.630103703578178*^9, 3.630103710141749*^9}, {
  3.630627199379863*^9, 3.630627203909918*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cteq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mg2", "-", 
            SuperscriptBox["m", "2"], "-", 
            RowBox[{
             FractionBox["\[Lambda]", "6"], 
             SuperscriptBox["v", "2"]}], "-", 
            RowBox[{
             FractionBox["\[HBar]", "6"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "+", "1"}], ")"}], "\[Lambda]"}], ")"}], 
             RowBox[{"(", "tfing", ")"}]}], "-", 
            RowBox[{
             FractionBox["\[HBar]", "6"], 
             RowBox[{"(", "\[Lambda]", ")"}], 
             RowBox[{"(", "tfinn", ")"}]}]}], "/.", "mg2soln"}], ")"}], "//", 
         
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{
             "p", ",", "v", ",", "tfing", ",", "tfinn", ",", "Ifingp"}], 
             "}"}]}], "]"}], "&"}]}], "//", "Flatten"}], "//", "Simplify"}], "//",
       "DeleteDuplicates"}], ")"}], "\[Equal]", "0"}], "//", 
   "Thread"}]}]], "Input",
 CellChangeTimes->{{3.630095482238453*^9, 3.630095535244231*^9}, {
   3.630095594194004*^9, 3.630095671168192*^9}, 3.630110783469018*^9, 
   3.630119920614739*^9, {3.630120308142763*^9, 3.630120312335867*^9}, 
   3.630624748222045*^9, {3.63062482533283*^9, 3.630624828040967*^9}, {
   3.6306248649770823`*^9, 3.630624873135173*^9}, {3.6306254872350607`*^9, 
   3.63062549115983*^9}, {3.630625583559564*^9, 3.630625583815475*^9}, {
   3.6306269744743843`*^9, 3.6306269992816343`*^9}, {3.63062891608217*^9, 
   3.630628918331367*^9}, {3.6306290013712463`*^9, 3.630629001573414*^9}, 
   3.630629118433745*^9, {3.6306295164109287`*^9, 3.630629518611499*^9}, 
   3.6306295755664387`*^9, {3.630629941339315*^9, 3.630629941637474*^9}, {
   3.630630285841408*^9, 3.630630296939006*^9}, {3.630720170752171*^9, 
   3.6307201710513*^9}, {3.630722351317993*^9, 3.630722353154511*^9}, 
   3.6307259834677134`*^9, {3.630726874779146*^9, 3.630726878465394*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
       SubsuperscriptBox["\[Delta]m", "1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "t\[Mu]"}], "+", 
         RowBox[{"I\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", "\[HBar]", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{"n", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"2", " ", "I\[Mu]", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
       "\[HBar]"}], "+", 
      RowBox[{"I\[Mu]", " ", "n", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
       "\[HBar]"}], "+", 
      RowBox[{"I\[Mu]", " ", "n", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]]}], "+", 
      RowBox[{"2", " ", "I\[Mu]", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "b"}]]}]}]], "\[Equal]", "0"}], ",", "True", ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Lambda]"}], "-", 
       FractionBox[
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "I\[Mu]", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]"}], "+", 
         RowBox[{"I\[Mu]", " ", "n", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]"}], "+", 
         RowBox[{"I\[Mu]", " ", "n", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", "I\[Mu]", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}]]}], ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}]}], " ", "\[Lambda]"}], "-", 
       FractionBox[
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", 
           RowBox[{"n", " ", "\[Lambda]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "a"}]]}], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "I\[Mu]", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]"}], "+", 
         RowBox[{"I\[Mu]", " ", "n", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]"}], "+", 
         RowBox[{"I\[Mu]", " ", "n", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", "I\[Mu]", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}]]}], ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "18"}], " ", "\[Lambda]"}], "+", 
           RowBox[{"18", " ", "Z\[CapitalDelta]", " ", "\[Lambda]"}], "-", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "Ifing0", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "3"], " ", 
            SuperscriptBox["\[Delta]\[Lambda]", "2"], " ", "\[HBar]"}], "-", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "3"], " ", 
            SuperscriptBox["\[Delta]\[Lambda]", "2"], " ", "\[HBar]"}], "-", 
           RowBox[{"24", " ", "\[ImaginaryI]", " ", "Ifing0", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "3"], " ", "\[Delta]\[Lambda]",
             " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
           RowBox[{"30", " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "3"], " ", "\[Delta]\[Lambda]",
             " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "Ifing0", " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]"}], "-", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]"}], "-", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", "n", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]"}], "-", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", "Ifing0", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "3"], " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]"}], "-", 
           RowBox[{"18", " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "3"], " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]"}], "+", 
           RowBox[{"4", " ", "c\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
            SuperscriptBox["\[Delta]\[Lambda]", "2"], " ", "\[Lambda]", " ", 
            SuperscriptBox["\[HBar]", "2"]}], "+", 
           RowBox[{"2", " ", "c\[Mu]", " ", "n", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
            SuperscriptBox["\[Delta]\[Lambda]", "2"], " ", "\[Lambda]", " ", 
            SuperscriptBox["\[HBar]", "2"]}], "+", 
           RowBox[{"8", " ", "c\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Delta]\[Lambda]",
             " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[HBar]", "2"]}], "+", 
           RowBox[{"4", " ", "c\[Mu]", " ", "n", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Delta]\[Lambda]",
             " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[HBar]", "2"]}], "+", 
           RowBox[{"4", " ", "c\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "3"], " ", 
            SuperscriptBox["\[HBar]", "2"]}], "+", 
           RowBox[{"2", " ", "Ifing0", " ", "I\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "3"], " ", 
            SuperscriptBox["\[HBar]", "2"]}], "-", 
           RowBox[{"2", " ", "Ifingn", " ", "I\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "3"], " ", 
            SuperscriptBox["\[HBar]", "2"]}], "+", 
           RowBox[{"2", " ", "c\[Mu]", " ", "n", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "3"], " ", 
            SuperscriptBox["\[HBar]", "2"]}], "+", 
           RowBox[{"18", " ", "Z\[CapitalDelta]", " ", 
            SubscriptBox["\[Delta]\[Lambda]", "a"]}], "+", 
           RowBox[{
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "c\[Mu]", " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Delta]\[Lambda]", "+", "\[Lambda]"}], ")"}], "2"],
                " ", "\[HBar]"}], "+", 
              RowBox[{"I\[Mu]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
                  "Z\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Delta]\[Lambda]", "+", "\[Lambda]"}], ")"}]}], 
                 "+", 
                 RowBox[{"\[Lambda]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "n"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"Ifing0", "-", "Ifingn"}], ")"}], " ", 
                    "\[Lambda]", " ", "\[HBar]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "a"}]]}], "-", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "I\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}], "+", 
           RowBox[{"4", " ", "c\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
            SuperscriptBox["\[Delta]\[Lambda]", "2"], " ", 
            SuperscriptBox["\[HBar]", "2"], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}], "+", 
           RowBox[{"8", " ", "c\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Delta]\[Lambda]",
             " ", "\[Lambda]", " ", 
            SuperscriptBox["\[HBar]", "2"], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}], "+", 
           RowBox[{"4", " ", "c\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", 
            SuperscriptBox["\[HBar]", "2"], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", "I\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]"}], "+", 
           RowBox[{"I\[Mu]", " ", "n", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]"}], "+", 
           RowBox[{"I\[Mu]", " ", "n", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "a"}]]}], "+", 
           RowBox[{"2", " ", "I\[Mu]", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}], ")"}]}], ")"}]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["Z\[CapitalDelta]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Delta]\[Lambda]", "+", "\[Lambda]"}], ")"}], "2"]}]}], 
        ")"}], " ", "\[HBar]"}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"2", " ", "I\[Mu]", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]"}], "+", 
         RowBox[{"I\[Mu]", " ", "n", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]"}], "+", 
         RowBox[{"I\[Mu]", " ", "n", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", "I\[Mu]", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}]]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"Z", " ", "Z\[CapitalDelta]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"2", " ", "I\[Mu]", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
       "\[HBar]"}], "+", 
      RowBox[{"I\[Mu]", " ", "n", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
       "\[HBar]"}], "+", 
      RowBox[{"I\[Mu]", " ", "n", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]]}], "+", 
      RowBox[{"2", " ", "I\[Mu]", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "b"}]]}]}]], "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.630095529898601*^9, 3.6300955363675747`*^9}, {
   3.630095621972539*^9, 3.63009567265915*^9}, 3.630096722949847*^9, 
   3.630104457564003*^9, 3.630106933626912*^9, 3.630108109564303*^9, 
   3.630108548573847*^9, 3.630110137091943*^9, {3.630110780208212*^9, 
   3.630110788375033*^9}, 3.630111362647376*^9, 3.630111556823402*^9, 
   3.630119505519704*^9, 3.6301199350889807`*^9, 3.630120216595894*^9, 
   3.6301203249377213`*^9, 3.630120609159356*^9, 3.630120740212316*^9, 
   3.630120882151112*^9, 3.630122674171253*^9, 3.630122742275342*^9, 
   3.630123014311646*^9, 3.630609374486086*^9, 3.630609479888031*^9, 
   3.630610003182707*^9, 3.630610097820078*^9, 3.6306108207411137`*^9, 
   3.630610911379987*^9, 3.630611164393516*^9, 3.630611511079566*^9, 
   3.630619328648684*^9, 3.630619778815875*^9, 3.630623394458922*^9, 
   3.6306235612861557`*^9, 3.6306247538320303`*^9, {3.63062482985133*^9, 
   3.63062483683807*^9}, 3.6306248784388742`*^9, 3.630625459153995*^9, 
   3.630625492541556*^9, {3.6306255718414583`*^9, 3.630625585978258*^9}, {
   3.6306269896428337`*^9, 3.63062700788653*^9}, 3.6306289251837187`*^9, 
   3.630629003630879*^9, 3.630629047913776*^9, 3.630629126311289*^9, 
   3.630629245428302*^9, {3.630629520244425*^9, 3.630629535539606*^9}, 
   3.6306297151100397`*^9, 3.630629849645341*^9, 3.63062994893861*^9, {
   3.630630290798924*^9, 3.630630328551626*^9}, 3.63071334179563*^9, 
   3.630713537157818*^9, 3.6307201822311707`*^9, 3.630720790547968*^9, 
   3.6307223548189373`*^9, 3.6307225571078653`*^9, 3.630725984922181*^9, 
   3.630726879786853*^9, 3.631944212917815*^9, 3.631944417334951*^9, 
   3.63194591243482*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solve for counter-terms from Goldstone EOM", "Subsection",
 CellChangeTimes->{{3.630103729875209*^9, 3.630103733043277*^9}, {
  3.630627207430395*^9, 3.6306272103964157`*^9}}],

Cell["Note there are two solutions differing by a sign for \
\[Delta]\[Lambda].", "Text",
 CellChangeTimes->{{3.630103745635927*^9, 3.63010375961248*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cts", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"cteq", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Delta]m", "1"], ",", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"1", "a"}]], ",", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", "a"}]], ",", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", "b"}]], ",", "\[Delta]\[Lambda]", ",", "Z", ",", 
         "Z\[CapitalDelta]"}], "}"}]}], "]"}], "//", "FullSimplify"}], "//", 
    "DeleteDuplicates"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.630095696800599*^9, 3.630095700917563*^9}, {
   3.630095756242806*^9, 3.630095763162445*^9}, {3.630095875242131*^9, 
   3.6300959338950443`*^9}, {3.6301022276953077`*^9, 3.630102248127174*^9}, {
   3.630103170909194*^9, 3.630103173440488*^9}, {3.63010320480882*^9, 
   3.630103215585432*^9}, {3.630104989607098*^9, 3.6301049915113173`*^9}, {
   3.6301051432675943`*^9, 3.630105176630286*^9}, 3.630105506549287*^9, {
   3.630106152606954*^9, 3.630106159448534*^9}, 3.630106383426444*^9, {
   3.630110197094586*^9, 3.630110201017613*^9}, {3.630720191879684*^9, 
   3.630720193736206*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "svars"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Equations may not give solutions for all \\\"solve\\\" \
variables. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.630720280251622*^9, 3.630720791210494*^9, 
  3.6307223596997557`*^9, 3.630722557650062*^9, 3.6319442133216887`*^9, 
  3.631944417728722*^9, 3.6319459127852297`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Delta]m", "1"], "2"], ",", 
     SubscriptBox["\[Delta]\[Lambda]", 
      RowBox[{"1", "a"}]], ",", 
     SubscriptBox["\[Delta]\[Lambda]", 
      RowBox[{"2", "a"}]], ",", 
     SubscriptBox["\[Delta]\[Lambda]", 
      RowBox[{"2", "b"}]], ",", "\[Delta]\[Lambda]", ",", "Z", ",", 
     "Z\[CapitalDelta]"}], "}"}], "/.", "cts"}], "//", 
  "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.630105006120417*^9, 3.630105006573255*^9}, {
  3.630105130297076*^9, 3.630105132921178*^9}, {3.630106167086294*^9, 
  3.630106167253743*^9}, {3.6301108813526077`*^9, 3.630110883336912*^9}, {
  3.6307202007582273`*^9, 3.630720202684482*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "t\[Mu]"}], "+", 
          RowBox[{"I\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", "\[Mu]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "\[Mu]"}], ")"}]}]}], ")"}], " ", "\[HBar]"}], 
       RowBox[{
        RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"I\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
         "\[HBar]"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"I\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
           "\[HBar]"}]}], ")"}]}]], 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "I\[Mu]", " ", 
          SuperscriptBox["Z\[CapitalDelta]", 
           RowBox[{"5", "/", "2"}]], " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
         
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "c\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SuperscriptBox["\[HBar]", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"I\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
             "\[HBar]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"\[Lambda]", " ", "\[HBar]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "Ifing0"}], "+", "I\[Mu]"}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "I\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"Ifingn", "+", 
                  RowBox[{"I\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                  RowBox[{"Ifing0", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
                "\[Lambda]", " ", "\[HBar]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"6", " ", "\[ImaginaryI]"}], 
         RowBox[{
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"I\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
             "\[HBar]"}]}], ")"}]}]]}], ")"}]}], ",", 
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"6", " ", "\[ImaginaryI]"}], 
         RowBox[{
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"I\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
             "\[HBar]"}]}], ")"}]}]]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        FractionBox["1", 
         SuperscriptBox["Z\[CapitalDelta]", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", "\[Lambda]"}], ",", 
     FractionBox["1", "Z\[CapitalDelta]"], ",", "Z\[CapitalDelta]"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "t\[Mu]"}], "+", 
          RowBox[{"I\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", "\[Mu]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "\[Mu]"}], ")"}]}]}], ")"}], " ", "\[HBar]"}], 
       RowBox[{
        RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"I\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
         "\[HBar]"}]}]]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"I\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
           "\[HBar]"}]}], ")"}]}]], 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "I\[Mu]", " ", 
          SuperscriptBox["Z\[CapitalDelta]", 
           RowBox[{"5", "/", "2"}]], " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
         
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "c\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SuperscriptBox["\[HBar]", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"I\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
             "\[HBar]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"\[Lambda]", " ", "\[HBar]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "Ifing0"}], "+", "I\[Mu]"}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "I\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"Ifingn", "+", 
                  RowBox[{"I\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                  RowBox[{"Ifing0", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
                "\[Lambda]", " ", "\[HBar]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"6", " ", "\[ImaginaryI]"}], 
         RowBox[{
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"I\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
             "\[HBar]"}]}], ")"}]}]]}], ")"}]}], ",", 
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"6", " ", "\[ImaginaryI]"}], 
         RowBox[{
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"I\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
             "\[HBar]"}]}], ")"}]}]]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", 
         SuperscriptBox["Z\[CapitalDelta]", 
          RowBox[{"3", "/", "2"}]]]}], ")"}], " ", "\[Lambda]"}], ",", 
     FractionBox["1", "Z\[CapitalDelta]"], ",", "Z\[CapitalDelta]"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.630105070309168*^9, 3.6301051334632053`*^9, 3.630106168295896*^9, 
   3.630106962454701*^9, 3.630108112988204*^9, 3.6301101430881443`*^9, {
   3.630110863223081*^9, 3.6301108842367687`*^9}, 3.630111441646476*^9, 
   3.6301116118931007`*^9, 3.630119583141779*^9, 3.63011997536593*^9, 
   3.630120267628626*^9, 3.630120383565571*^9, 3.630120661435526*^9, 
   3.630120801437455*^9, 3.630120944266726*^9, 3.63012271902942*^9, 
   3.630122921857478*^9, 3.630123069680438*^9, 3.630609390575055*^9, 
   3.6306094914872427`*^9, 3.630610007428257*^9, 3.6306101008846188`*^9, 
   3.6306108272041903`*^9, 3.6306109463831*^9, 3.630611171033647*^9, 
   3.6306115268343*^9, 3.630619765846983*^9, 3.6306203543135242`*^9, 
   3.630623445865384*^9, 3.6306235654865932`*^9, 3.630624755002284*^9, 
   3.630624838107814*^9, 3.630624881931382*^9, {3.630625468805381*^9, 
   3.6306254968806953`*^9}, {3.630625576358787*^9, 3.6306256033445272`*^9}, {
   3.630627003823637*^9, 3.630627015261232*^9}, 3.630628942088811*^9, 
   3.6306290540191183`*^9, 3.630629133842373*^9, 3.630629264088387*^9, 
   3.630629560802738*^9, 3.6306297210849237`*^9, 3.630629853860712*^9, 
   3.6306299732553167`*^9, 3.6306303302641478`*^9, 3.630713344055908*^9, 
   3.630713537885458*^9, 3.6307201825229197`*^9, 3.630720290201975*^9, 
   3.630720802066091*^9, 3.630722409557287*^9, 3.630722567304221*^9, 
   3.631944215255744*^9, 3.631944420731887*^9, 3.631945917102235*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gather kinematically distinct divergences for Higgs EOM", "Subsection",
 CellChangeTimes->{{3.630627242069311*^9, 3.630627256768147*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cteq2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mn2", "-", 
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"\[Lambda]", " ", 
                    SuperscriptBox["v", "2"]}], "3"], ")"}], "-", 
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{
                    FractionBox["\[Lambda]", "6"], 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{
                    FractionBox["\[HBar]", "6"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", "1"}], ")"}], "\[Lambda]"}], ")"}], 
                    RowBox[{"(", "tfing", ")"}]}], "-", 
                    RowBox[{
                    FractionBox["\[HBar]", "6"], 
                    RowBox[{"(", "\[Lambda]", ")"}], 
                    RowBox[{"(", "tfinn", ")"}]}]}], "/.", "mg2soln"}], ")"}],
                    "/.", 
                   RowBox[{
                    RowBox[{"Solve", "[", 
                    RowBox[{"neom", ",", "mn2"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "/.", "mg2soln"}], 
                 ")"}], "/.", "cts"}], "//", "FullSimplify"}], "//", 
              "DeleteDuplicates"}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"tfing", "\[Rule]", "0"}], ",", 
              RowBox[{"tfinn", "\[Rule]", "0"}]}], "}"}]}], "//", "Expand"}], 
          ")"}], "//", 
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{
             "p", ",", "v", ",", "tfing", ",", "tfinn", ",", "Ifingp"}], 
             "}"}]}], "]"}], "&"}]}], "//", "Flatten"}], "//", "Simplify"}], "//",
       "DeleteDuplicates"}], ")"}], "\[Equal]", "0"}], "//", 
   "Thread"}]}]], "Input",
 CellChangeTimes->{{3.630627216290865*^9, 3.630627217989147*^9}, {
   3.630629483580948*^9, 3.630629486846972*^9}, 3.630629794510723*^9, {
   3.630629882512794*^9, 3.63062988280309*^9}, {3.630720271926516*^9, 
   3.6307202720729647`*^9}, 3.630722731265821*^9, 3.6307260156605997`*^9, {
   3.630726956109363*^9, 3.630726958801464*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{
         SqrtBox["Z\[CapitalDelta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
           RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"9", " ", 
      SqrtBox["Z\[CapitalDelta]"]}]], "\[Equal]", "0"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["Z\[CapitalDelta]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
           RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}]}]}], 
       ")"}]}], 
     RowBox[{"9", " ", 
      SqrtBox["Z\[CapitalDelta]"]}]], "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.630627261388425*^9, 3.630628948742516*^9, 3.630629055653648*^9, 
   3.63062913545905*^9, 3.6306292696094837`*^9, 3.630629487961787*^9, 
   3.630629576152513*^9, 3.630629723433586*^9, 3.630629799180251*^9, {
   3.630629856463216*^9, 3.6306298835647583`*^9}, 3.630629978869557*^9, 
   3.630630332621153*^9, 3.630713346053431*^9, 3.630713538888742*^9, {
   3.630720274995945*^9, 3.630720293577077*^9}, 3.630720805104389*^9, 
   3.630722496984289*^9, 3.630722574827746*^9, 3.630722732488117*^9, 
   3.630726016828199*^9, 3.6307269598604393`*^9, 3.631944215515894*^9, 
   3.6319444210068808`*^9, 3.6319459173764477`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solve for counter-terms from Higgs EOM", "Subsection",
 CellChangeTimes->{{3.630627278162271*^9, 3.630627286210347*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cts2", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"cteq2", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "Z\[CapitalDelta]", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.630627288951915*^9, 3.630627298132666*^9}, {
   3.630627364766776*^9, 3.630627368174164*^9}, {3.630627398630949*^9, 
   3.630627411462223*^9}, {3.630720314365108*^9, 3.630720324381819*^9}, 
   3.630722594816985*^9, {3.6307226660746803`*^9, 3.630722666834622*^9}, 
   3.630722796121058*^9, {3.6307228666090517`*^9, 3.630722867351369*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Z\[CapitalDelta]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["9", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
         RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}], 
       "2"]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.630627299429503*^9, 3.630627368774959*^9, {3.6306274053691473`*^9, 
   3.630627413530881*^9}, 3.630628949084485*^9, 3.630629055943108*^9, 
   3.6306291356199017`*^9, 3.6306292698289957`*^9, 3.630629576497514*^9, 
   3.63062972364557*^9, 3.6306298020083923`*^9, 3.6306298566634398`*^9, 
   3.6306298895343323`*^9, 3.6306299791243258`*^9, 3.630630333006299*^9, 
   3.630713346406086*^9, 3.6307135389370117`*^9, {3.630720298890802*^9, 
   3.630720325649809*^9}, 3.630720805644765*^9, 3.630721830340042*^9, 
   3.630722510813334*^9, {3.630722575070457*^9, 3.630722597278026*^9}, 
   3.630722667845243*^9, 3.630722796727916*^9, 3.630722868151931*^9, 
   3.630726976890486*^9, 3.63194421560968*^9, 3.6319444210617228`*^9, 
   3.63194591741063*^9}]
}, Open  ]],

Cell["Both equations should have the same solution:", "Text",
 CellChangeTimes->{{3.630723217459049*^9, 3.630723229445518*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Z\[CapitalDelta]", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"cteq2", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", 
        RowBox[{"{", "Z\[CapitalDelta]", "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"Z\[CapitalDelta]", "/.", 
     RowBox[{"cts2", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "\[Equal]", "0"}]], "Input",
 CellChangeTimes->{{3.630723006735179*^9, 3.6307230809644003`*^9}, {
  3.630723112495872*^9, 3.6307232069021606`*^9}, {3.630727002190444*^9, 
  3.6307270025093803`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.630723139383039*^9, 3.630723176575861*^9}, 
   3.630723207957816*^9, {3.630726977252626*^9, 3.630727003104514*^9}, 
   3.63194421564756*^9, 3.631944421117062*^9, 3.6319459174441433`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Final Counterterms", "Subsection",
 CellChangeTimes->{{3.6306286705127783`*^9, 3.630628674848928*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[Delta]m", "1"], "2"], ",", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"1", "a"}]], ",", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", "a"}]], ",", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", "b"}]], ",", "\[Delta]\[Lambda]", ",", "Z", ",", 
          "Z\[CapitalDelta]"}], "}"}], "/.", "cts"}], "/.", "cts2"}], "//", 
      "Simplify"}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "DeleteDuplicates"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.630723335793055*^9, 3.6307233362827063`*^9}, {
   3.630723389136468*^9, 3.630723413592293*^9}, {3.630723481017186*^9, 
   3.630723540111691*^9}, {3.630723696333372*^9, 3.630723730452051*^9}, {
   3.630723764474666*^9, 3.630723848167986*^9}, {3.630723901629315*^9, 
   3.63072390817243*^9}, {3.630724129264473*^9, 3.6307241373610992`*^9}, 
   3.63194440371782*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"counterterms", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Delta]m", "1"], "2"], ",", 
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"1", "a"}]], ",", 
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", "a"}]], ",", 
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", "b"}]], ",", "\[Delta]\[Lambda]", ",", "Z", ",", 
      "Z\[CapitalDelta]"}], "}"}], "\[Rule]", 
    RowBox[{"%", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6306318269277287`*^9, 3.630631827247229*^9}, {
  3.6306318862943068`*^9, 3.630631890103153*^9}, {3.630721975818828*^9, 
  3.6307219785192432`*^9}, {3.630727015693945*^9, 3.630727017339521*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Delta]m", "1", "2"], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "t\[Mu]"}], "+", 
         RowBox[{"I\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"m", "-", "\[Mu]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", "\[Mu]"}], ")"}]}]}], ")"}], " ", "\[HBar]"}], 
      RowBox[{
       RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
       RowBox[{"I\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
        "\[HBar]"}]}]]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Delta]\[Lambda]", "a"], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"19683", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"I\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
          "\[HBar]"}]}], ")"}]}]], 
     RowBox[{"\[Lambda]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
         RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}], "8"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "c\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox["\[HBar]", "2"]}], "+", 
        RowBox[{
        "1458", " ", "I\[Mu]", " ", "\[Lambda]", " ", "\[HBar]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
                RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
                RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}],
               "2"]]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}], "-", 
        FractionBox[
         RowBox[{"19683", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"I\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
             "\[HBar]"}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
            RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}], 
          "8"]], "-", 
        FractionBox[
         RowBox[{"1458", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"\[Lambda]", " ", "\[HBar]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "Ifing0"}], "+", "I\[Mu]"}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "I\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"Ifingn", "+", 
                  RowBox[{"I\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                  RowBox[{"Ifing0", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
                "\[Lambda]", " ", "\[HBar]"}]}], ")"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
            RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}], 
          "6"]]}], ")"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Delta]\[Lambda]", 
     RowBox[{"2", " ", "a"}]], "\[Rule]", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
            RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}], 
          "4"]}], 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"I\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
            "\[HBar]"}]}], ")"}]}]]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Delta]\[Lambda]", 
     RowBox[{"2", " ", "b"}]], "\[Rule]", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
            RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}], 
          "4"]}], 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"I\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
            "\[HBar]"}]}], ")"}]}]]}], ")"}]}]}], ",", 
   RowBox[{"\[Delta]\[Lambda]", "\[Rule]", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["1", 
        RowBox[{"27", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
                RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
                RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}],
               "2"]]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]]}], ")"}]}]}], ",", 
   RowBox[{"Z", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "9"]}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
        RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}], 
      "2"]}]}], ",", 
   RowBox[{"Z\[CapitalDelta]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["9", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"Ifing0", " ", "\[Lambda]", " ", "\[HBar]"}], "-", 
         RowBox[{"Ifingn", " ", "\[Lambda]", " ", "\[HBar]"}]}], ")"}], 
       "2"]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6306320131189957`*^9, 3.630713562481617*^9, 
  3.6307225778719177`*^9, 3.630727481745572*^9, 3.6319442311314373`*^9, 
  3.631944386996583*^9, 3.631944421588017*^9, 3.631945917791752*^9}]
}, Open  ]],

Cell["The should be momentum independent :", "Text",
 CellChangeTimes->{{3.6307275263077183`*^9, 3.630727535039516*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[Delta]m", "1"], "2"], ",", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"1", "a"}]], ",", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", "a"}]], ",", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", "b"}]], ",", "\[Delta]\[Lambda]", ",", "Z", ",", 
          "Z\[CapitalDelta]"}], "}"}], "/.", "counterterms"}], "//", 
       "DeleteDuplicates"}], "//", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"#", ",", "p"}], "]"}], "&"}]}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], "//", 
  "Thread"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[Delta]m", "1"], "2"], ",", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"1", "a"}]], ",", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", "a"}]], ",", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", "b"}]], ",", "\[Delta]\[Lambda]", ",", "Z", ",", 
          "Z\[CapitalDelta]"}], "}"}], "/.", "counterterms"}], "//", 
       "DeleteDuplicates"}], "//", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"#", ",", "Ifingp"}], "]"}], "&"}]}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], "//", 
  "Thread"}]}], "Input",
 CellChangeTimes->{{3.6306287516554193`*^9, 3.6306287872416677`*^9}, {
   3.630630028218066*^9, 3.6306300724379473`*^9}, {3.6306309230074873`*^9, 
   3.630630995047832*^9}, 3.630631059162142*^9, {3.630631247829905*^9, 
   3.630631247986224*^9}, {3.630631899777543*^9, 3.630631905889518*^9}, {
   3.630721989607609*^9, 3.6307219919278393`*^9}, {3.6307275028130503`*^9, 
   3.6307275449538794`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.630628716401595*^9, {3.6306287629668617`*^9, 3.630628787995965*^9}, 
   3.630629057184457*^9, 3.6306291369817133`*^9, 3.6306292719040213`*^9, 
   3.630629726660222*^9, 3.630629860380279*^9, 3.630629980928206*^9, {
   3.630630029118816*^9, 3.630630073257167*^9}, 3.630630334667815*^9, {
   3.630630923905068*^9, 3.6306309957871733`*^9}, 3.630631168464933*^9, 
   3.63063124853137*^9, 3.630632013235787*^9, 3.6307135625895357`*^9, 
   3.630722578071245*^9, 3.630727512870386*^9, 3.630727545442582*^9, 
   3.6319442311795692`*^9, 3.631944387030425*^9, 3.631944421623008*^9, 
   3.631945917817548*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.630628716401595*^9, {3.6306287629668617`*^9, 3.630628787995965*^9}, 
   3.630629057184457*^9, 3.6306291369817133`*^9, 3.6306292719040213`*^9, 
   3.630629726660222*^9, 3.630629860380279*^9, 3.630629980928206*^9, {
   3.630630029118816*^9, 3.630630073257167*^9}, 3.630630334667815*^9, {
   3.630630923905068*^9, 3.6306309957871733`*^9}, 3.630631168464933*^9, 
   3.63063124853137*^9, 3.630632013235787*^9, 3.6307135625895357`*^9, 
   3.630722578071245*^9, 3.630727512870386*^9, 3.630727545442582*^9, 
   3.6319442311795692`*^9, 3.631944387030425*^9, 3.631944421623008*^9, 
   3.631945917820031*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 692},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 157, 3, 156, "Title"],
Cell[740, 27, 520, 10, 77, "Text"],
Cell[CellGroupData[{
Cell[1285, 41, 97, 1, 67, "Section"],
Cell[1385, 44, 432, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[1842, 57, 132, 1, 47, "Subsection"],
Cell[1977, 60, 2234, 61, 275, "Text"],
Cell[CellGroupData[{
Cell[4236, 125, 1612, 46, 55, "Input"],
Cell[5851, 173, 1786, 49, 49, "Output"]
}, Open  ]],
Cell[7652, 225, 106, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[7783, 230, 482, 13, 59, "Input"],
Cell[8268, 245, 591, 16, 49, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8908, 267, 123, 1, 47, "Subsection"],
Cell[9034, 270, 125, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[9184, 275, 1045, 28, 59, "Input"],
Cell[10232, 305, 1142, 30, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[11423, 341, 151, 2, 39, "Subsection"],
Cell[CellGroupData[{
Cell[11599, 347, 739, 19, 32, "Input"],
Cell[12341, 368, 3840, 103, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16230, 477, 176, 4, 39, "Subsection"],
Cell[16409, 483, 258, 5, 33, "Text"],
Cell[CellGroupData[{
Cell[16692, 492, 1605, 40, 119, "Input"],
Cell[18300, 534, 13580, 340, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[31929, 880, 112, 1, 39, "Subsection"],
Cell[CellGroupData[{
Cell[32066, 885, 1224, 31, 38, "Input"],
Cell[33293, 918, 510, 10, 23, "Message"],
Cell[33806, 930, 6005, 168, 186, "Output"]
}, Open  ]],
Cell[39826, 1101, 151, 2, 33, "Text"],
Cell[CellGroupData[{
Cell[40002, 1107, 201, 5, 32, "Input"],
Cell[40206, 1114, 2796, 82, 133, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43039, 1201, 461, 10, 32, "Input"],
Cell[43503, 1213, 3721, 99, 59, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47285, 1319, 93, 1, 67, "Section"],
Cell[47381, 1322, 214, 4, 33, "Text"],
Cell[47598, 1328, 504, 10, 32, "Input"],
Cell[CellGroupData[{
Cell[48127, 1342, 107, 1, 47, "Subsection"],
Cell[48237, 1345, 1839, 61, 173, "Text"],
Cell[CellGroupData[{
Cell[50101, 1410, 2266, 63, 103, "Input"],
Cell[52370, 1475, 3208, 74, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55615, 1554, 1424, 35, 59, "Input"],
Cell[57042, 1591, 2195, 45, 49, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59286, 1642, 159, 3, 47, "Subsection"],
Cell[CellGroupData[{
Cell[59470, 1649, 2086, 48, 136, "Input"],
Cell[61559, 1699, 2399, 49, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63995, 1753, 1417, 38, 62, "Input"],
Cell[65415, 1793, 2324, 50, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[67788, 1849, 140, 1, 39, "Subsection"],
Cell[CellGroupData[{
Cell[67953, 1854, 824, 21, 32, "Input"],
Cell[68780, 1877, 9287, 223, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[78116, 2106, 198, 3, 39, "Subsection"],
Cell[CellGroupData[{
Cell[78339, 2113, 2166, 49, 119, "Input"],
Cell[80508, 2164, 16196, 348, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[96753, 2518, 181, 2, 39, "Subsection"],
Cell[96937, 2522, 154, 2, 33, "Text"],
Cell[CellGroupData[{
Cell[97116, 2528, 1223, 26, 32, "Input"],
Cell[98342, 2556, 586, 11, 70, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98965, 2572, 743, 18, 38, "Input"],
Cell[99711, 2592, 10225, 258, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[109985, 2856, 143, 1, 39, "Subsection"],
Cell[CellGroupData[{
Cell[110153, 2861, 2652, 66, 191, "Input"],
Cell[112808, 2929, 1827, 43, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[114684, 2978, 126, 1, 39, "Subsection"],
Cell[CellGroupData[{
Cell[114835, 2983, 568, 11, 32, "Input"],
Cell[115406, 2996, 1191, 24, 70, "Output"]
}, Open  ]],
Cell[116612, 3023, 127, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[116764, 3028, 674, 18, 32, "Input"],
Cell[117441, 3048, 240, 3, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[117730, 3057, 108, 1, 39, "Subsection"],
Cell[117841, 3060, 1095, 27, 38, "Input"],
Cell[CellGroupData[{
Cell[118961, 3091, 792, 19, 38, "Input"],
Cell[119756, 3112, 7579, 203, 263, "Output"]
}, Open  ]],
Cell[127350, 3318, 120, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[127495, 3323, 2026, 54, 65, "Input"],
Cell[129524, 3379, 653, 10, 32, "Output"],
Cell[130180, 3391, 653, 10, 65, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

